Is the education gap in generative AI use smaller than the internet's was at a similar level of use? Evidence from 16 European countries

New technologies are usually adopted first by people with more formal education. This paper asks whether the education gap in generative AI use in 2025 is smaller or larger than the internet's gap in the same country in the year when overall internet use was at a similar level. It uses public Eurostat survey data on ICT usage by individuals aged 16 to 74. Each country's 2025 rate of generative AI use in the last three months is matched to the internet year whose overall last-three-months use was closest, within 5 percentage points, and the gap between people with high (ISCED 5 to 8) and low (ISCED 0 to 2) completed education is measured as a log ratio and as a percentage-point difference. Sixteen of 35 countries could be matched; most of the others were early internet adopters. In the matched countries, the generative AI gap was smaller in 13 of 16 countries on the log ratio (median change -0.625, 95% bootstrap interval -0.969 to -0.291, two-sided sign test p = 0.021) and in 15 of 16 on the percentage-point gap (median change -27.6 points, interval -32.2 to -16.8, p = 0.0005). The point-gap result keeps its sign in every generative-AI-versus-internet sensitivity analysis with 8 or more countries, including comparisons restricted on both sides to ages 25 to 54 and 55 to 74, but its size is sensitive to matching that takes education composition into account (about -10 to -11 points in 7 and 8 countries). The ratio result is fragile: it fails the decision rule when countries matched at their first internet observation are removed (9 of 11, p = 0.065). The analysis follows an unpublished plan whose timing cannot be verified, so it is not presented as pre-registered. The results describe unadjusted education contrasts in a non-random set of countries, not an education effect, and do not generalise to the EU as a whole.

==> anc/README.md <==
# Replication package

Paper: "Is the education gap in generative AI use smaller than the internet's was at a similar level of use?
Evidence from 16 European countries" (Keisuke Watanabe).

All data are public Eurostat extracts (JSON-stat) retrieved on 2026-10-26 from the Eurostat dissemination API. No
login, key or other data source is used.

## Requirements

Python 3.11. `fetch.py`, `analysis.py`, `audit_flags.py`, `describe_m1.py` and `verify_extracts.py` use the standard
library only; `make_figs.py` needs matplotlib.

## Run

From this folder:

    python3 -I analysis.py data/ai.json data/iu.json data/bk.json data/pg.json data/iu.json out > out/stdout.txt
    python3 -I make_figs.py data out figs
    python3 -I audit_flags.py data out
    python3 -I describe_m1.py out > out/m1_descriptive.txt

`data/iu.json` is passed twice: it also holds the student and 16-24 cells used for the student comparison. The
bootstrap is seeded (20261026), so a rerun on the files in `data/` reproduces `out/idea3_rev_summary.csv`,
`out/idea3_rev_country_table.csv`, `out/idea3_rev_results.json` and `out/stdout.txt` byte for byte.

To fetch the extracts again and compare them with the files here:

    python3 -I fetch.py <newdir>
    python3 -I verify_extracts.py data <newdir>

`fetch.py` sends four GET requests, at least 1.5 s apart, and writes `<newdir>/MANIFEST.json` (URL, byte count,
SHA-256, Eurostat `updated` time). Eurostat may revise the tables; after a revision the hashes are expected to differ
from `data/MANIFEST.json`.

## Files

- `fetch.py`, `data/`: the four extracts (`ai.json` generative AI use, isoc_ai_iaiu; `iu.json` internet use,
  isoc_ci_ifp_iu; `bk.json` internet banking, isoc_ci_ac_i; `pg.json` population by educational attainment,
  lfsa_pgaed), `data/MANIFEST.json` (first retrieval, run start 06:19:44 UTC) and
  `data/REFETCH_MANIFEST_20261026.json` (second retrieval the same day, run start 15:27:57 UTC).
- `analysis.py`, `out/`: the planned analyses M1 and F1 to F7 and the exploratory analyses R1 to R6. Outputs: summary
  CSV, per-country CSV, full results JSON, console output (`stdout.txt`) and run log (`log.txt`).
- `audit_flags.py`: `out/flag_audit.csv` (status flag of every cell entering M1, F2, R2 and the student comparison,
  294 cells) and `out/flag_audit_candidates.csv` (every cell the matching step of M1, F2 and R2 can examine, 3,186
  cells).
- `describe_m1.py`: `out/m1_descriptive.txt`, the sorted per-country gaps and medians reported after Table 1.
- `verify_extracts.py`: `out/verify_extracts_20261026.txt`, comparison of the second retrieval with the first.
- `make_figs.py`, `figs/`: Figure 1 (per-country trajectories) and Figure 2 (forest plot).

## Licence of the data

Eurostat data, reused under Commission Decision 2011/833/EU with acknowledgement of the source
(https://ec.europa.eu/eurostat/help/copyright-notice).


==> anc/analysis.py <==
"""Revision analysis. Re-reports the planned M1 and F1-F7 (from the analysis
plan; not verifiably pre-registered, see paper Section 3.1) in full (medians, bootstrap CIs, sign counts, p) and adds
EXPLORATORY checks that were not in the plan:
  R1  tighter tolerance (2.5 points)
  R2  composition-standardised matching (internet group rates reweighted to the 2025 education mix)
  R3  symmetric 25-54 (both technologies' gaps among 25-54; matched on 25-54 total, and at the M1 year)
  R4  symmetric 55-74 (same two ways)
  R5  EU members only x drop first-year matches; EU members only x symmetric 25-54
  R6  leave-one-country-out range of the lnR sign-test p
  plus diagnostics: unmatched countries (first year observed vs target), student rates in both eras.
Flag rule (added after the first results): every cell used, including medium-education, student and LFS cells, is treated as
missing when flagged u; LFS education shares use one year (2025, else 2024) for all three groups.
Public Eurostat data only. Usage:
  python3 -I analysis.py <ai.json> <iu.json> <bk.json> <lfsa_pgaed.json> <iu_stud.json> <outdir>
Bootstrap: percentile method, 10,000 resamples of countries with replacement, Python random.Random
(Mersenne Twister) seeded 20261026, rng.choice per draw, median = mean of the two middle values for
even n, CI = sorted resample medians at 0-based positions 250 and 9749 (same as the first-pass script).
"""
import sys, os, json, math, random, logging, csv
logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger("idea3_rev")

AI, IU, BK, PG, ST, OUT = sys.argv[1:7]
EU27 = set("AT BE BG CY CZ DE DK EE EL ES FI FR HR HU IE IT LT LU LV MT NL PL PT RO SE SI SK".split())


def load(path, dims=("indic_is", "ind_type", "geo", "time")):
    log.info("START load %s", path)
    d = json.load(open(path))
    ids, sizes = d["id"], d["size"]
    cats = {dim: {v: k for k, v in d["dimension"][dim]["category"]["index"].items()} for dim in ids}
    out = {}
    vals, stat = d.get("value", {}), d.get("status", {})
    for k in set(vals) | set(stat):
        n = int(k)
        coord = {}
        for dim, s in reversed(list(zip(ids, sizes))):
            coord[dim] = cats[dim][n % s]
            n //= s
        key = tuple(int(coord[x]) if x == "time" else coord[x] for x in dims)
        out[key] = (vals.get(k), stat.get(k))
    log.info("SUCCESS %s cells=%d", path, len(out))
    return out


ai, iu, bk, stu = load(AI), load(IU), load(BK), load(ST)
pg = load(PG, dims=("age", "isced11", "geo", "time"))


def cell(tab, ind, t, g, y):
    v = tab.get((ind, t, g, y))
    if v is None or v[0] is None:
        return None, None
    return float(v[0]), v[1]


def triple(tab, ind, g, y, tot="IND_TOTAL", lo="I0_2", hi="I5_8"):
    res = []
    for t in (tot, lo, hi):
        v, s = cell(tab, ind, t, g, y)
        if v is None or (s and "u" in s):
            return None
        res.append(v)
    return res


def logit(p):
    p = min(max(p / 100.0, 1e-4), 1 - 1e-4)
    return math.log(p / (1 - p))


def gaps(lo, hi):
    if lo <= 0:
        return None
    return {"lnR": math.log(hi / lo), "D": hi - lo, "L": logit(hi) - logit(lo)}


def years(tab, ind, g):
    return sorted({k[3] for k in tab if k[0] == ind and k[2] == g})


def nearest(tab, ind, g, target, tol, tot="IND_TOTAL", lo="I0_2", hi="I5_8", ref_fn=None):
    best, usable = None, []
    for y in years(tab, ind, g):
        tr = triple(tab, ind, g, y, tot, lo, hi)
        if tr is None:
            continue
        ref = tr[0] if ref_fn is None else ref_fn(g, y)
        if ref is None:
            continue
        usable.append((y, ref))
        d = abs(ref - target)
        if best is None or d < best[0] - 1e-12:
            best = (d, y, tr, ref)
    if best is None or best[0] > tol:
        return None
    return {"year": best[1], "total": best[2][0], "lo": best[2][1], "hi": best[2][2], "ref": best[3],
            "resid": best[3] - target, "first_year": usable[0][0], "first_ref": usable[0][1]}


def interp(tab, ind, g, target):
    pts = [(y, triple(tab, ind, g, y)) for y in years(tab, ind, g)]
    pts = [(y, t) for y, t in pts if t is not None]
    for (y0, a), (y1, b) in zip(pts, pts[1:]):
        if (a[0] - target) * (b[0] - target) <= 0 and a[0] != b[0]:
            w = (target - a[0]) / (b[0] - a[0])
            return {"year": y0 + w * (y1 - y0), "total": target, "lo": a[1] + w * (b[1] - a[1]),
                    "hi": a[2] + w * (b[2] - a[2]), "resid": 0.0, "first_year": pts[0][0]}
    return None


def median(xs):
    s = sorted(xs)
    m = len(s)
    return s[m // 2] if m % 2 else (s[m // 2 - 1] + s[m // 2]) / 2


def sign_test(ds):
    nz = [d for d in ds if d != 0]
    n, k = len(nz), sum(1 for d in nz if d < 0)
    if n == 0:
        return {"n": 0, "neg": 0, "pos": 0, "p": None}
    tail = sum(math.comb(n, i) * 0.5 ** n for i in range(0, min(k, n - k) + 1))
    return {"n": n, "neg": k, "pos": n - k, "p": min(1.0, 2 * tail)}


def boot_ci(xs, reps=10000, seed=20261026):
    rng = random.Random(seed)
    meds = sorted(median([rng.choice(xs) for _ in xs]) for _ in range(reps))
    return meds[int(0.025 * reps)], meds[int(0.975 * reps) - 1]


def verdict(s):
    if s["n"] < 8:
        return "n<8: no verdict"
    a, b = s["lnR"], s["D"]
    if math.copysign(1, a["median"]) != math.copysign(1, b["median"]):
        return "depends on measure"
    if a["sign"]["p"] < 0.05 and b["sign"]["p"] < 0.05:
        return "smaller" if a["median"] < 0 else "larger"
    return "not distinguishable"


def summarize(label, rows, planned):
    s = {"label": label, "planned": planned, "n": len(rows), "geos": [r["geo"] for r in rows]}
    for m in ("lnR", "D", "L"):
        ds = [r["delta"][m] for r in rows]
        if ds:
            s[m] = {"median": median(ds), "ci95": boot_ci(ds), "sign": sign_test(ds)}
    s["verdict"] = verdict(s) if rows else "no rows"
    log.info("%s: n=%d verdict=%s", label, s["n"], s["verdict"])
    return s


geos = sorted({k[2] for k in ai if k[2] not in ("EU27_2020", "EA")})
results, rowsets = {}, {}


def mkrow(g, ai_tr, m, extra=None):
    ga, gr = gaps(ai_tr[1], ai_tr[2]), gaps(m["lo"], m["hi"])
    if ga is None or gr is None:
        return None
    r = {"geo": g, "T": ai_tr[0], "ai_lo": ai_tr[1], "ai_hi": ai_tr[2], "net_year": m["year"],
         "net_total": m["total"], "net_lo": m["lo"], "net_hi": m["hi"], "resid": m.get("resid"),
         "first_year": m.get("first_year"), "gap_ai": ga, "gap_net": gr,
         "delta": {k: ga[k] - gr[k] for k in ga}}
    if extra:
        r.update(extra)
    return r


def run(label, planned, matcher, keep=None, ai_age=None):
    rows, unmatched = [], []
    for g in geos:
        if keep is not None and g not in keep:
            continue
        a = ai_age or {}
        tr = triple(ai, "I_IUAI", g, 2025, **a)
        if tr is None:
            unmatched.append((g, "genai missing/u"))
            continue
        m = matcher(g, tr)
        if m is None:
            unmatched.append((g, "no match"))
            continue
        r = mkrow(g, tr, m)
        if r:
            rows.append(r)
    s = summarize(label, rows, planned)
    s["unmatched"] = unmatched
    results[label], rowsets[label] = s, rows
    return rows


# ---- planned (analysis plan), re-reported in full ----
main = run("M1 main", True, lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0))
run("F1 interpolation", True, lambda g, tr: interp(iu, "I_IU3", g, tr[0]))


def ok(v):
    # Flag rule (all analyses): a cell flagged u (low reliability) is treated as missing.
    return None if v[0] is None or (v[1] and "u" in v[1]) else v[0]


def f2(g, tr):
    t = ok(cell(ai, "I_IUAI", "I3_4", g, 2025))
    return None if t is None else nearest(iu, "I_IU3", g, t, 5.0, ref_fn=lambda gg, y: ok(cell(iu, "I_IU3", "I3_4", gg, y)))


run("F2 match on medium-education rate", True, f2)
run("F3 internet last 12 months", True, lambda g, tr: nearest(iu, "I_ILT12", g, tr[0], 5.0))
A2564 = dict(tot="Y25_64", lo="Y25_64LO", hi="Y25_64HI")
run("F5 age 25-64 both sides", True, lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0, **A2564), ai_age=A2564)
run("F6 EU members only", True, lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0), keep=EU27)
notfirst = {r["geo"] for r in main if r["net_year"] != r["first_year"]}
run("F7 drop first-year matches", True, lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0), keep=notfirst)

bk_rows = []
for r in main:
    m = nearest(bk, "I_IUBK", r["geo"], r["T"], 5.0)
    if m is None:
        continue
    gb = gaps(m["lo"], m["hi"])
    if gb:
        bk_rows.append({"geo": r["geo"], "delta": {k: gb[k] - r["gap_net"][k] for k in gb}, "bk_year": m["year"]})
results["F4 banking minus internet"] = summarize("F4 banking minus internet", bk_rows, True)
results["F4 banking minus internet"]["rows"] = bk_rows  # per-country F4 values

# ---- exploratory ----
run("R1 tolerance 2.5 points", False, lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 2.5))


def shares(g):
    # One year for all three education groups: 2025 if all three are present and not flagged u, else 2024.
    for y in (2025, 2024):
        out = {}
        for code in ("ED0-2", "ED3_4", "ED5-8"):
            v = pg.get(("Y15-74", code, g, y))
            if v and v[0] is not None and not (v[1] and "u" in v[1]):
                out[code] = float(v[0])
        if len(out) == 3:
            tot = sum(out.values())
            return {k: v / tot for k, v in out.items()}
    return None


def r2(g, tr):
    w = shares(g)
    if w is None:
        return None

    def std(gg, y):
        lo, _ = cell(iu, "I_IU3", "I0_2", gg, y)
        me, sme = cell(iu, "I_IU3", "I3_4", gg, y)
        hi, _ = cell(iu, "I_IU3", "I5_8", gg, y)
        if None in (lo, me, hi) or (sme and "u" in sme):
            return None
        return w["ED0-2"] * lo + w["ED3_4"] * me + w["ED5-8"] * hi
    return nearest(iu, "I_IU3", g, tr[0], 5.0, ref_fn=std)


run("R2 composition-standardised match (2025 education mix)", False, r2)

A2554 = dict(tot="Y25_54", lo="Y25_54LO", hi="Y25_54HI")
A5574 = dict(tot="Y55_74", lo="Y55_74LO", hi="Y55_74HI")
run("R3a 25-54 both sides, matched on 25-54 total", False,
    lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0, **A2554), ai_age=A2554)
r3a_notfirst = {r["geo"] for r in rowsets["R3a 25-54 both sides, matched on 25-54 total"] if r["net_year"] != r["first_year"]}
run("R3c 25-54 both sides, matched on 25-54 total, drop first-year matches", False,
    lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0, **A2554), ai_age=A2554, keep=r3a_notfirst)
m1year = {r["geo"]: r["net_year"] for r in main}


def at_year(age):
    def f(g, tr):
        if g not in m1year:
            return None
        y = m1year[g]
        t = triple(iu, "I_IU3", g, y, **age)
        if t is None:
            return None
        return {"year": y, "total": t[0], "lo": t[1], "hi": t[2], "resid": None, "first_year": None}
    return f


run("R3b 25-54 both sides, at the M1 year", False, at_year(A2554), ai_age=A2554)
run("R4a 55-74 both sides, matched on 55-74 total", False,
    lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0, **A5574), ai_age=A5574)
run("R4b 55-74 both sides, at the M1 year", False, at_year(A5574), ai_age=A5574)
run("R5a EU members only, drop first-year matches", False,
    lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0), keep=EU27 & notfirst)
run("R5b EU members only, 25-54 both sides at the M1 year", False, at_year(A2554), ai_age=A2554, keep=EU27)
run("R5c EU members only, 25-54 both sides matched on 25-54 total", False,
    lambda g, tr: nearest(iu, "I_IU3", g, tr[0], 5.0, **A2554), ai_age=A2554, keep=EU27)

# R6 leave-one-out on M1 lnR
loo = []
for r in main:
    ds = [x["delta"]["lnR"] for x in main if x["geo"] != r["geo"]]
    loo.append((r["geo"], sign_test(ds)["p"], median(ds)))
results["R6 leave-one-out M1 lnR"] = {"p_min": min(p for _, p, _ in loo), "p_max": max(p for _, p, _ in loo),
                                      "detail": loo}

# diagnostics: why countries did not match
diag = []
for g in geos:
    tr = triple(ai, "I_IUAI", g, 2025)
    us = [(y, triple(iu, "I_IU3", g, y)) for y in years(iu, "I_IU3", g)]
    us = [(y, t) for y, t in us if t is not None]
    matched = g in m1year
    diag.append({"geo": g, "eu": g in EU27, "T": tr[0] if tr else None,
                 "first_year": us[0][0] if us else None, "first_total": us[0][1][0] if us else None,
                 "matched": matched,
                 "reason": ("matched" if matched else "genai missing/u" if tr is None else "no internet data" if not us
                            else "internet already above target at first observation" if us[0][1][0] > tr[0] + 5
                            else "no year within 5 points")})
results["diag_unmatched"] = diag

# students: internet in the M1 year vs GenAI 2025
studrows = []
for r in main:
    s_net = ok(cell(stu, "I_IU3", "STUD", r["geo"], r["net_year"]))
    s_ai = ok(cell(ai, "I_IUAI", "STUD", r["geo"], 2025))
    y_net = ok(cell(stu, "I_IU3", "Y16_24", r["geo"], r["net_year"]))
    y_ai = ok(cell(ai, "I_IUAI", "Y16_24", r["geo"], 2025))
    studrows.append({"geo": r["geo"], "net_year": r["net_year"], "net_total": r["net_total"], "net_students": s_net,
                     "net_16_24": y_net, "ai_total": r["T"], "ai_students": s_ai, "ai_16_24": y_ai})
results["students"] = studrows

os.makedirs(OUT, exist_ok=True)
json.dump({"summaries": results, "rows": rowsets}, open(os.path.join(OUT, "idea3_rev_results.json"), "w"),
          indent=1, default=str)
with open(os.path.join(OUT, "idea3_rev_country_table.csv"), "w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["analysis", "geo", "eu_member", "genai_total", "genai_low", "genai_high", "net_year", "net_total",
                "net_low", "net_high", "match_residual", "first_year", "lnR_genai", "lnR_net", "d_lnR",
                "D_genai", "D_net", "d_D", "L_genai", "L_net", "d_L"])
    for label, rows in rowsets.items():
        for r in rows:
            w.writerow([label, r["geo"], r["geo"] in EU27, r["T"], r["ai_lo"], r["ai_hi"], r["net_year"],
                        r["net_total"], r["net_lo"], r["net_hi"],
                        None if r["resid"] is None else round(r["resid"], 2), r["first_year"],
                        round(r["gap_ai"]["lnR"], 3), round(r["gap_net"]["lnR"], 3), round(r["delta"]["lnR"], 3),
                        round(r["gap_ai"]["D"], 1), round(r["gap_net"]["D"], 1), round(r["delta"]["D"], 1),
                        round(r["gap_ai"]["L"], 3), round(r["gap_net"]["L"], 3), round(r["delta"]["L"], 3)])
with open(os.path.join(OUT, "idea3_rev_summary.csv"), "w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["analysis", "planned", "n", "verdict"] +
               [f"{m}_{x}" for m in ("lnR", "D", "L") for x in ("median", "ci_lo", "ci_hi", "neg", "pos", "p")])
    for label, s in results.items():
        if "n" not in s:
            continue
        line = [label, s["planned"], s["n"], s["verdict"]]
        for m in ("lnR", "D", "L"):
            if m in s:
                line += [round(s[m]["median"], 3), round(s[m]["ci95"][0], 3), round(s[m]["ci95"][1], 3),
                         s[m]["sign"]["neg"], s[m]["sign"]["pos"],
                         None if s[m]["sign"]["p"] is None else round(s[m]["sign"]["p"], 4)]
            else:
                line += [None] * 6
        w.writerow(line)
log.info("SUCCESS wrote outputs to %s", OUT)

for label, s in results.items():
    if "n" in s:
        parts = [f"{label}: n={s['n']} {s['verdict']}"]
        for m in ("lnR", "D"):
            if m in s:
                st = s[m]["sign"]
                parts.append(f"{m} med={s[m]['median']:+.3f} CI=({s[m]['ci95'][0]:+.3f},{s[m]['ci95'][1]:+.3f}) "
                             f"{st['neg']}-/{st['pos']}+ p={st['p']:.4f}" if st["p"] is not None else f"{m} -")
        print(" | ".join(parts))
        print("    geos:", " ".join(s["geos"]))
print("R6 LOO lnR p range:", results["R6 leave-one-out M1 lnR"]["p_min"], results["R6 leave-one-out M1 lnR"]["p_max"])
for d in diag:
    if not d["matched"]:
        print("unmatched", d)
for s in studrows:
    print("stud", s)


==> anc/audit_flags.py <==
"""Flag audit for the paper: lists the Eurostat status flag of every cell that enters the reported values of
M1, F2, R2 and the student and 16-24 comparison, from the raw extracts and analysis outputs, so the
flag-rule claims in the paper (Sections 4.3 and 8) can be checked without rerunning the analysis.
Per matched country: M1, GenAI 2025 and internet (matched year) total/low/high; F2, the same plus the medium cells;
R2, GenAI total/low/high, internet total/low/medium/high and the three LFS cells of the weight year actually used
(2025, else 2024, the rule in analysis.py); students, the student and 16-24 cells of both eras. Other analyses are
not listed; analysis.py rejects u-flagged cells in all of them.
Second file: flag_audit_candidates.csv lists the cells that the matching step of M1, F2 and R2
examines before it picks a year, for every country in the GenAI table (aggregates excluded, as in analysis.py): GenAI
2025 total/low/medium/high, internet (I_IU3) total/low/medium/high in every year present for that country, and the
LFS weight cells for 2024 and 2025. A u-flagged candidate is skipped by nearest() in analysis.py, so it can change
which year is selected; this file shows where that can happen.
Usage: python3 -I audit_flags.py <datadir> <outdir>
Writes <outdir>/flag_audit.csv and <outdir>/flag_audit_candidates.csv (one line per cell) and prints counts by analysis and flag.
"""
import sys, os, json, csv, logging
from collections import Counter
logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger("edu3_audit")
DATA, OUT = sys.argv[1:3]


def load(path, dims=("indic_is", "ind_type", "geo", "time")):
    log.info("START load %s", path)
    d = json.load(open(path))
    ids, sizes = d["id"], d["size"]
    cats = {dim: {v: k for k, v in d["dimension"][dim]["category"]["index"].items()} for dim in ids}
    out = {}
    vals, stat = d.get("value", {}), d.get("status", {})
    for k in set(vals) | set(stat):
        n = int(k)
        coord = {}
        for dim, s in reversed(list(zip(ids, sizes))):
            coord[dim] = cats[dim][n % s]
            n //= s
        out[tuple(int(coord[x]) if x == "time" else coord[x] for x in dims)] = (vals.get(k), stat.get(k))
    log.info("SUCCESS %s cells=%d", path, len(out))
    return out


ai, iu = load(os.path.join(DATA, "ai.json")), load(os.path.join(DATA, "iu.json"))
pg = load(os.path.join(DATA, "pg.json"), dims=("age", "isced11", "geo", "time"))
res = json.load(open(os.path.join(OUT, "idea3_rev_results.json")))
rows = res["rows"]
lines = []


def add(analysis, table, key, tab):
    v = tab.get(key)
    lines.append([analysis, table] + [str(x) for x in key] +
                 [None if v is None else v[0], "" if v is None or v[1] is None else v[1]])


for r in rows["M1 main"]:
    for t in ("IND_TOTAL", "I0_2", "I5_8"):
        add("M1", "isoc_ai_iaiu", ("I_IUAI", t, r["geo"], 2025), ai)
        add("M1", "isoc_ci_ifp_iu", ("I_IU3", t, r["geo"], r["net_year"]), iu)
for r in rows["F2 match on medium-education rate"]:
    for t in ("IND_TOTAL", "I0_2", "I3_4", "I5_8"):
        add("F2", "isoc_ai_iaiu", ("I_IUAI", t, r["geo"], 2025), ai)
        add("F2", "isoc_ci_ifp_iu", ("I_IU3", t, r["geo"], r["net_year"]), iu)


def weight_year(g):
    # Same rule as shares() in analysis.py: 2025 if all three LFS cells are present and not u, else 2024.
    for y in (2025, 2024):
        vs = [pg.get(("Y15-74", c, g, y)) for c in ("ED0-2", "ED3_4", "ED5-8")]
        if all(v and v[0] is not None and not (v[1] and "u" in v[1]) for v in vs):
            return y
    return None


for r in rows["R2 composition-standardised match (2025 education mix)"]:
    for t in ("IND_TOTAL", "I0_2", "I5_8"):
        add("R2", "isoc_ai_iaiu", ("I_IUAI", t, r["geo"], 2025), ai)
    for t in ("IND_TOTAL", "I0_2", "I3_4", "I5_8"):
        add("R2", "isoc_ci_ifp_iu", ("I_IU3", t, r["geo"], r["net_year"]), iu)
    wy = weight_year(r["geo"])
    log.info("[%s] R2 LFS weight year %s", r["geo"], wy)
    for code in ("ED0-2", "ED3_4", "ED5-8"):
        add("R2", "lfsa_pgaed", ("Y15-74", code, r["geo"], wy), pg)
for s in res["summaries"]["students"]:
    for t in ("STUD", "Y16_24"):
        add("students", "isoc_ci_ifp_iu", ("I_IU3", t, s["geo"], s["net_year"]), iu)
        add("students", "isoc_ai_iaiu", ("I_IUAI", t, s["geo"], 2025), ai)

os.makedirs(OUT, exist_ok=True)
with open(os.path.join(OUT, "flag_audit.csv"), "w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["analysis", "table", "dim1", "dim2", "geo", "year", "value", "flag"])
    w.writerows(lines)
log.info("SUCCESS wrote %d lines to flag_audit.csv", len(lines))
c = Counter((l[0], l[1], l[7] or "-") for l in lines)
for k in sorted(c):
    print(*k, c[k])
for l in lines:
    if "u" in l[7] or "b" in l[7]:
        print("flagged:", *l)

# Candidate cells examined by the matching step.
geos = sorted({k[2] for k in ai if k[2] not in ("EU27_2020", "EA")})
TYPES = ("IND_TOTAL", "I0_2", "I3_4", "I5_8")
lines = []
for g in geos:
    for t in TYPES:
        add("candidates", "isoc_ai_iaiu", ("I_IUAI", t, g, 2025), ai)
    for y in sorted({k[3] for k in iu if k[0] == "I_IU3" and k[2] == g}):
        for t in TYPES:
            add("candidates", "isoc_ci_ifp_iu", ("I_IU3", t, g, y), iu)
    for y in (2024, 2025):
        for code in ("ED0-2", "ED3_4", "ED5-8"):
            add("candidates", "lfsa_pgaed", ("Y15-74", code, g, y), pg)
with open(os.path.join(OUT, "flag_audit_candidates.csv"), "w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["analysis", "table", "dim1", "dim2", "geo", "year", "value", "flag"])
    w.writerows(lines)
log.info("SUCCESS wrote %d lines to flag_audit_candidates.csv (%d countries)", len(lines), len(geos))
c = Counter((l[1], l[3], "missing" if l[6] is None else (l[7] or "-")) for l in lines)
for k in sorted(c):
    print("candidates", *k, c[k])


==> anc/data/MANIFEST.json <==
{
 "accessed_utc": "2026-10-26T06:19:44+00:00",
 "files": {
  "ai.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/isoc_ai_iaiu?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IUAI",
   "bytes": 56214,
   "sha256": "0c5786da65c759131af888ad0320eb39d7a52fba2d1daa9710f059d7b506094b",
   "updated": "2026-06-05T11:00:00+0200",
   "dims": {
    "freq": 1,
    "ind_type": 104,
    "indic_is": 1,
    "unit": 1,
    "geo": 37,
    "time": 1
   }
  },
  "iu.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/isoc_ci_ifp_iu?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IU3&indic_is=I_ILT12",
   "bytes": 2310306,
   "sha256": "9370baa933e4475abab13f95e9047348c7e597481700a10f37a6b75ad0951683",
   "updated": "2026-04-17T11:00:00+0200",
   "dims": {
    "freq": 1,
    "indic_is": 2,
    "unit": 1,
    "ind_type": 182,
    "geo": 44,
    "time": 24
   }
  },
  "bk.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/isoc_ci_ac_i?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IUBK",
   "bytes": 1083437,
   "sha256": "f0da47ee994e4e941d6f9cef4449d1bc8fc9091ecad8fc1d54a6990ad8ed0506",
   "updated": "2026-04-17T11:00:00+0200",
   "dims": {
    "freq": 1,
    "indic_is": 1,
    "unit": 1,
    "ind_type": 182,
    "geo": 44,
    "time": 24
   }
  },
  "pg.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/lfsa_pgaed?format=JSON&lang=EN&unit=THS_PER&sex=T&age=Y15-74&isced11=ED0-2&isced11=ED3_4&isced11=ED5-8&time=2024&time=2025",
   "bytes": 7389,
   "sha256": "914941e5384317229fdcb3123d0d5497ecca7b654b36ab047fcfbb35d8fa36c6",
   "updated": "2026-09-10T23:00:00+0200",
   "dims": {
    "freq": 1,
    "unit": 1,
    "sex": 1,
    "age": 1,
    "isced11": 3,
    "geo": 38,
    "time": 2
   }
  }
 }
}

==> anc/data/REFETCH_MANIFEST_20261026.json <==
{
 "accessed_utc": "2026-10-26T15:27:57+00:00",
 "files": {
  "ai.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/isoc_ai_iaiu?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IUAI",
   "bytes": 56214,
   "sha256": "0c5786da65c759131af888ad0320eb39d7a52fba2d1daa9710f059d7b506094b",
   "updated": "2026-06-05T11:00:00+0200",
   "dims": {
    "freq": 1,
    "ind_type": 104,
    "indic_is": 1,
    "unit": 1,
    "geo": 37,
    "time": 1
   }
  },
  "iu.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/isoc_ci_ifp_iu?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IU3&indic_is=I_ILT12",
   "bytes": 2310306,
   "sha256": "9370baa933e4475abab13f95e9047348c7e597481700a10f37a6b75ad0951683",
   "updated": "2026-04-17T11:00:00+0200",
   "dims": {
    "freq": 1,
    "indic_is": 2,
    "unit": 1,
    "ind_type": 182,
    "geo": 44,
    "time": 24
   }
  },
  "bk.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/isoc_ci_ac_i?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IUBK",
   "bytes": 1083437,
   "sha256": "f0da47ee994e4e941d6f9cef4449d1bc8fc9091ecad8fc1d54a6990ad8ed0506",
   "updated": "2026-04-17T11:00:00+0200",
   "dims": {
    "freq": 1,
    "indic_is": 1,
    "unit": 1,
    "ind_type": 182,
    "geo": 44,
    "time": 24
   }
  },
  "pg.json": {
   "url": "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/lfsa_pgaed?format=JSON&lang=EN&unit=THS_PER&sex=T&age=Y15-74&isced11=ED0-2&isced11=ED3_4&isced11=ED5-8&time=2024&time=2025",
   "bytes": 7389,
   "sha256": "914941e5384317229fdcb3123d0d5497ecca7b654b36ab047fcfbb35d8fa36c6",
   "updated": "2026-09-10T23:00:00+0200",
   "dims": {
    "freq": 1,
    "unit": 1,
    "sex": 1,
    "age": 1,
    "isced11": 3,
    "geo": 38,
    "time": 2
   }
  }
 }
}

==> anc/data/ai.json <==
{"version":"2.0","class":"dataset","label":"Individuals - use of generative AI tools","source":"ESTAT","updated":"2026-06-05T11:00:00+0200","value":{"2574":43.00,"2555":44.08,"2567":29.03,"2557":27.73,"2559":23.58,"2558":48.73,"2554":31.55,"2560":43.66,"2562":48.94,"2563":35.73,"2553":32.69,"2580":39.05,"2564":40.55,"2565":26.03,"2571":39.04,"2566":13.86,"2569":40.14,"2570":40.85,"2568":24.53,"2572":63.67,"2573":47.83,"2576":54.69,"2581":45.23,"2578":33.48,"2611":41.71,"2592":40.50,"2593":28.87,"2604":36.82,"2594":31.39,"2596":31.26,"2595":56.54,"2591":33.07,"2597":33.22,"2599":26.46,"2600":34.02,"2590":33.87,"2617":68.29,"2601":33.50,"2602":22.34,"2608":41.49,"2603":13.33,"2606":34.90,"2607":51.63,"2605":17.82,"2609":46.72,"2610":54.09,"2612":31.63,"2613":46.05,"2618":44.90,"2615":25.86,"2616":35.23,"2660":48.51,"2648":42.26,"2658":29.66,"2629":42.10,"2630":34.83,"2657":45.96,"2641":35.52,"2631":29.50,"2633":29.04,"2632":53.91,"2628":32.70,"2634":33.84,"2636":30.43,"2637":34.44,"2627":33.58,"2654":60.45,"2638":33.67,"2639":23.23,"2645":39.97,"2640":13.46,"2643":35.40,"2644":44.47,"2642":18.54,"2659":12.33,"2646":50.73,"2647":52.50,"2656":55.12,"2649":34.07,"2650":47.68,"2661":11.86,"2655":44.99,"2652":27.26,"2653":35.23,"2662":19.77,"2663":20.14,"2697":27.22,"2685":38.48,"2695":20.09,"2666":41.98,"2667":22.41,"2694":47.60,"2678":45.85,"2668":35.64,"2670":33.05,"2669":47.32,"2665":34.29,"2671":49.09,"2673":44.83,"2674":38.75,"2664":32.32,"2691":44.42,"2675":38.00,"2676":27.87,"2682":29.14,"2677":20.87,"2680":37.01,"2681":40.46,"2679":35.25,"2696":22.24,"2683":43.85,"2684":41.36,"2693":56.24,"2686":22.48,"2687":37.52,"2688":17.75,"2698":18.85,"2692":41.02,"2689":39.77,"2690":30.71,"2699":17.13,"2700":45.53,"2722":44.72,"2703":45.53,"2715":28.71,"2705":35.35,"2707":25.63,"2706":52.86,"2702":36.00,"2708":44.79,"2711":35.82,"2701":37.02,"2728":44.34,"2719":39.13,"2709":52.43,"2714":21.13,"2718":42.67,"2720":61.31,"2721":58.37,"2724":57.42,"2729":53.93,"2759":43.96,"2740":47.06,"2741":34.17,"2752":36.69,"2742":27.71,"2744":32.59,"2743":65.83,"2739":31.01,"2745":33.45,"2747":28.04,"2748":30.82,"2738":32.16,"2765":72.17,"2749":13.61,"2746":51.67,"2751":13.55,"2754":50.23,"2755":51.68,"2753":31.19,"2757":46.72,"2758":64.81,"2760":31.93,"2761":53.39,"2766":58.08,"2763":28.34,"2796":44.35,"2777":46.03,"2778":43.05,"2805":48.65,"2789":35.29,"2779":31.14,"2781":30.29,"2780":60.58,"2776":32.57,"2782":34.15,"2784":31.56,"2785":32.42,"2775":33.68,"2802":65.87,"2786":13.61,"2793":39.44,"2783":52.06,"2788":14.22,"2791":50.22,"2792":44.85,"2790":32.69,"2807":15.44,"2794":50.74,"2795":61.78,"2804":63.01,"2797":33.36,"2798":53.86,"2803":56.49,"2800":30.27,"2810":24.10,"2811":12.44,"2845":27.29,"2833":38.10,"2843":20.27,"2814":41.28,"2815":22.40,"2842":46.41,"2826":45.74,"2816":35.50,"2818":32.58,"2817":46.82,"2813":34.38,"2819":49.28,"2821":44.59,"2822":38.88,"2812":32.57,"2839":44.55,"2823":37.67,"2824":27.29,"2830":29.49,"2820":44.56,"2825":20.45,"2828":36.41,"2829":40.36,"2827":33.43,"2844":22.69,"2831":44.32,"2832":42.88,"2841":55.79,"2834":22.51,"2835":38.00,"2836":17.75,"2846":18.77,"2840":40.68,"2837":38.36,"2838":30.69,"2847":17.12,"2848":45.55,"2882":33.13,"2870":43.98,"2880":25.63,"2851":47.71,"2852":25.23,"2879":52.37,"2863":49.46,"2853":36.11,"2855":36.34,"2854":50.36,"2850":37.61,"2856":51.34,"2858":49.22,"2859":41.31,"2849":35.98,"2876":51.24,"2860":40.67,"2861":31.86,"2867":31.91,"2857":45.03,"2862":21.11,"2865":42.25,"2866":47.10,"2864":35.96,"2881":27.54,"2868":51.77,"2869":49.19,"2878":61.10,"2871":26.03,"2872":42.57,"2873":20.98,"2883":16.93,"2877":44.91,"2874":41.88,"2875":34.88,"2884":21.51,"2885":48.73,"2290":6.70,"2278":22.91,"2288":2.08,"2259":27.22,"2260":12.73,"2287":29.34,"2271":15.24,"2261":42.20,"2263":23.04,"2262":43.45,"2258":19.83,"2264":54.65,"2266":19.02,"2267":17.36,"2257":20.38,"2284":51.01,"2268":26.56,"2269":8.47,"2275":18.27,"2265":48.10,"2270":10.12,"2273":49.32,"2274":11.69,"2272":39.82,"2289":13.45,"2276":14.13,"2277":25.84,"2286":50.42,"2279":24.64,"2280":12.01,"2281":7.35,"2291":0,"2285":46.09,"2282":32.44,"2283":31.10,"2292":5.37,"2293":15.03,"3647":0,"3628":4.62,"3629":0,"3630":0,"3627":0.64,"3636":0.89,"3626":0.64,"3653":0,"3637":0.41,"3644":0,"3639":0.29,"3646":1.50,"3654":3.74,"2364":27.33,"2352":31.49,"2362":15.50,"2333":33.46,"2334":13.76,"2361":37.71,"2345":27.96,"2335":23.58,"2337":23.87,"2336":36.77,"2332":26.33,"2338":38.49,"2340":33.10,"2341":34.37,"2331":23.36,"2358":32.80,"2342":28.27,"2343":31.11,"2349":20.37,"2339":34.10,"2344":17.28,"2347":15.52,"2348":32.27,"2346":20.34,"2363":14.33,"2350":43.63,"2351":36.06,"2360":41.18,"2353":9.79,"2354":39.95,"2355":13.02,"2365":9.48,"2359":25.31,"2356":29.06,"2357":18.45,"2366":23.80,"2367":51.74,"3684":0.66,"3665":1.18,"3666":0,"3677":2.17,"3667":0.54,"3664":2.15,"3673":4.57,"3663":1.40,"3690":1.89,"3674":2.36,"3681":1.23,"3671":2.52,"3676":1.17,"3683":2.83,"3692":0,"3685":0,"3691":1.53,"3688":1.93,"3689":2.37,"2438":58.69,"2426":53.39,"2436":50.99,"2407":53.96,"2408":38.30,"2435":55.19,"2419":63.43,"2409":52.48,"2411":44.19,"2410":51.34,"2406":47.10,"2412":52.79,"2414":65.87,"2415":48.35,"2405":45.69,"2432":53.83,"2416":46.80,"2417":38.04,"2423":39.62,"2413":40.02,"2418":31.70,"2421":52.67,"2422":55.91,"2420":42.90,"2437":47.92,"2424":70.19,"2425":56.50,"2434":59.31,"2427":33.31,"2428":62.79,"2429":36.58,"2439":38.65,"2433":49.61,"2430":55.04,"2431":45.76,"2440":36.57,"2441":81.58,"3721":2.30,"3702":2.78,"3703":2.45,"3704":9.97,"3701":4.20,"3710":6.37,"3700":4.26,"3727":9.85,"3711":3.22,"3718":4.34,"3708":3.08,"3713":2.31,"3720":3.22,"3729":7.69,"3722":4.11,"3728":3.79,"1254":53.48,"1242":82.61,"1252":66.13,"1223":84.66,"1224":65.53,"1251":78.13,"1235":72.33,"1225":81.83,"1227":57.12,"1226":80.69,"1222":69.15,"1228":93.45,"1230":89.93,"1231":74.27,"1221":66.97,"1248":71.30,"1232":76.45,"1233":70.73,"1239":63.30,"1234":53.77,"1237":74.70,"1238":77.83,"1236":78.46,"1240":89.38,"1241":75.17,"1250":83.67,"1243":46.31,"1244":79.86,"1245":50.33,"1249":70.78,"1246":85.46,"1247":83.90,"1256":40.68,"1257":93.30,"1328":53.16,"1316":77.94,"1326":65.20,"1297":79.16,"1298":52.70,"1325":77.04,"1309":77.80,"1299":78.65,"1301":56.91,"1300":77.98,"1296":67.33,"1302":84.62,"1304":88.48,"1305":76.59,"1295":64.67,"1322":73.05,"1306":74.79,"1307":66.72,"1313":64.22,"1303":67.25,"1308":48.48,"1311":75.43,"1312":68.80,"1310":73.93,"1327":50.09,"1314":78.30,"1315":73.18,"1324":84.40,"1317":42.23,"1318":77.33,"1319":42.26,"1329":26.96,"1323":65.73,"1320":82.72,"1321":72.68,"1330":39.40,"1331":87.48,"1402":52.84,"1390":73.56,"1400":57.07,"1371":72.86,"1372":46.05,"1399":75.20,"1383":72.14,"1373":71.65,"1375":54.94,"1374":74.17,"1370":63.03,"1376":81.20,"1378":82.58,"1379":70.31,"1369":60.44,"1396":70.83,"1380":72.38,"1381":62.91,"1387":56.86,"1377":58.69,"1382":43.57,"1385":70.76,"1386":69.26,"1384":69.92,"1401":43.57,"1388":74.16,"1389":70.19,"1398":81.31,"1391":43.22,"1392":74.53,"1393":36.12,"1403":30.03,"1397":61.57,"1394":75.67,"1395":58.91,"1404":35.88,"1405":80.85,"1476":25.49,"1464":37.31,"1474":18.04,"1445":41.43,"1446":21.70,"1473":43.48,"1457":42.48,"1447":33.31,"1449":29.60,"1448":44.49,"1444":32.19,"1450":47.40,"1452":42.59,"1453":35.91,"1443":30.45,"1470":45.01,"1454":35.24,"1455":28.19,"1461":26.50,"1451":40.30,"1456":18.31,"1459":37.55,"1460":39.44,"1458":32.25,"1475":24.21,"1462":47.39,"1463":41.93,"1472":52.67,"1465":19.10,"1466":37.66,"1467":16.00,"1477":14.90,"1471":38.54,"1468":38.33,"1469":27.34,"1478":16.40,"1479":42.54,"1550":52.92,"1538":75.22,"1548":64.66,"1519":75.90,"1520":41.97,"1547":76.04,"1531":81.86,"1521":75.30,"1523":56.76,"1522":75.95,"1518":65.71,"1524":76.75,"1526":87.01,"1527":78.45,"1517":62.54,"1544":74.69,"1528":72.24,"1529":62.81,"1535":64.94,"1525":81.04,"1530":43.62,"1533":76.00,"1534":60.16,"1532":71.09,"1549":48.92,"1536":67.32,"1537":71.82,"1546":85.00,"1539":37.29,"1540":75.42,"1541":36.29,"1551":39.38,"1545":56.90,"1542":79.88,"1543":63.70,"1552":38.05,"1553":84.46,"1624":52.24,"1612":66.15,"1622":46.22,"1593":64.50,"1594":32.98,"1621":72.90,"1605":66.01,"1595":56.23,"1597":52.11,"1596":68.10,"1592":55.21,"1598":74.57,"1600":70.75,"1601":59.35,"1591":52.87,"1618":66.93,"1602":65.63,"1603":54.48,"1609":44.52,"1599":39.28,"1604":34.50,"1607":63.24,"1608":69.88,"1606":62.44,"1623":26.44,"1610":68.54,"1611":65.17,"1620":75.68,"1613":44.75,"1614":66.96,"1615":25.98,"1625":36.19,"1619":54.76,"1616":63.53,"1617":39.89,"1626":30.35,"1627":63.25,"1698":47.08,"1686":56.84,"1696":45.47,"1667":60.23,"1668":33.10,"1695":63.48,"1679":63.90,"1669":51.00,"1671":50.20,"1670":59.63,"1666":51.00,"1672":71.03,"1674":73.33,"1675":56.05,"1665":48.29,"1692":61.76,"1676":54.28,"1677":54.99,"1683":35.96,"1673":38.88,"1678":30.23,"1681":61.29,"1682":64.11,"1680":57.17,"1697":38.59,"1684":67.00,"1685":61.16,"1694":66.86,"1687":36.30,"1688":63.08,"1689":26.19,"1699":34.31,"1693":51.71,"1690":57.98,"1691":40.03,"1700":28.46,"1701":61.82,"1772":33.57,"1760":45.47,"1770":28.05,"1741":49.77,"1742":26.29,"1769":51.65,"1753":50.71,"1743":35.90,"1745":37.82,"1744":50.30,"1740":38.70,"1746":59.91,"1748":49.27,"1749":41.62,"1739":36.44,"1766":54.01,"1750":40.96,"1751":34.42,"1757":29.69,"1747":44.40,"1752":20.73,"1755":50.62,"1756":47.54,"1754":41.35,"1771":27.13,"1758":56.33,"1759":50.62,"1768":60.15,"1761":23.96,"1762":47.67,"1763":19.60,"1773":20.86,"1767":45.55,"1764":46.27,"1765":32.38,"1774":16.36,"1775":42.92,"1846":25.78,"1834":37.19,"1844":20.64,"1815":42.18,"1816":22.54,"1843":44.27,"1827":44.43,"1817":30.97,"1819":30.72,"1818":44.64,"1814":32.21,"1820":50.61,"1822":42.45,"1823":35.19,"1813":30.50,"1840":48.17,"1824":34.65,"1825":28.19,"1831":25.53,"1821":38.78,"1826":17.11,"1829":41.42,"1830":40.60,"1828":33.20,"1845":22.44,"1832":50.24,"1833":43.09,"1842":53.45,"1835":19.81,"1836":39.59,"1837":15.81,"1847":16.66,"1841":39.91,"1838":38.02,"1839":27.04,"1848":13.56,"1849":35.89,"1920":34.35,"1908":44.78,"1918":30.01,"1889":47.34,"1890":29.84,"1917":48.41,"1901":55.40,"1891":37.83,"1893":38.79,"1892":51.35,"1888":38.68,"1894":61.84,"1896":47.21,"1897":41.42,"1887":36.52,"1914":49.81,"1898":39.77,"1899":32.19,"1905":30.37,"1895":51.39,"1900":19.41,"1903":57.63,"1904":42.93,"1902":44.29,"1919":22.04,"1906":55.86,"1907":47.07,"1916":59.30,"1909":24.49,"1910":51.73,"1911":21.31,"1921":19.06,"1915":46.29,"1912":48.50,"1913":36.32,"1922":13.52,"1923":51.84,"1994":21.18,"1982":35.24,"1992":18.07,"1963":40.58,"1964":19.04,"1991":43.36,"1975":32.42,"1965":24.09,"1967":24.56,"1966":39.50,"1962":28.99,"1968":48.81,"1970":35.97,"1971":31.96,"1961":26.94,"1988":50.55,"1972":32.58,"1973":22.55,"1979":24.72,"1969":40.85,"1974":15.40,"1977":34.57,"1978":35.21,"1976":26.59,"1993":21.45,"1980":42.53,"1981":43.08,"1990":54.04,"1983":13.56,"1984":39.72,"1985":12.10,"1995":11.79,"1989":38.34,"1986":35.77,"1987":21.95,"1996":6.21,"1997":15.52,"2068":7.45,"2056":15.55,"2066":5.48,"2037":19.04,"2038":12.87,"2065":21.21,"2049":22.47,"2039":14.27,"2041":14.20,"2040":28.34,"2036":15.33,"2042":22.73,"2044":25.31,"2045":17.19,"2035":14.42,"2062":31.15,"2046":16.89,"2047":10.83,"2053":12.33,"2043":18.33,"2048":8.79,"2051":15.36,"2052":15.86,"2050":12.50,"2067":7.66,"2054":23.78,"2055":22.43,"2064":31.93,"2057":5.74,"2058":17.13,"2059":4.73,"2069":4.56,"2063":22.29,"2060":15.99,"2061":9.07,"2070":1.97,"2071":10.85,"2142":4.92,"2130":11.15,"2140":3.02,"2111":13.77,"2112":7.50,"2139":17.30,"2123":16.21,"2113":9.18,"2115":10.16,"2114":20.48,"2110":10.68,"2116":15.44,"2118":18.73,"2119":11.80,"2109":9.86,"2136":21.41,"2120":11.29,"2121":6.19,"2127":8.81,"2117":13.48,"2122":6.15,"2125":9.43,"2126":10.74,"2124":8.45,"2141":4.67,"2128":15.31,"2129":15.26,"2138":24.57,"2131":3.92,"2132":10.87,"2133":3.05,"2143":2.34,"2137":14.39,"2134":13.16,"2135":5.89,"2144":1.39,"2145":7.96,"2216":1.85,"2204":5.13,"2214":1.07,"2185":8.61,"2186":2.39,"2213":12.33,"2197":8.52,"2187":3.74,"2189":4.75,"2188":10.94,"2184":5.00,"2190":8.17,"2192":10.80,"2193":4.73,"2183":4.58,"2210":11.60,"2194":5.15,"2195":2.25,"2201":5.51,"2191":6.67,"2196":2.74,"2199":4.14,"2200":3.92,"2198":4.17,"2215":1.53,"2202":6.52,"2203":6.43,"2212":15.58,"2205":2.33,"2206":4.52,"2207":1.40,"2217":0.24,"2211":4.96,"2208":10.08,"2209":2.70,"2218":0.56,"2219":3.63,"3462":0.58,"3443":3.34,"3444":0.39,"3455":3.21,"3445":1.30,"3442":1.40,"3451":2.00,"3441":1.31,"3468":2.78,"3452":1.30,"3459":1.44,"3449":1.98,"3454":0.57,"3456":0,"3461":2.10,"3470":3.33,"3463":0.44,"3469":2.70,"3466":3.64,"3467":1.39,"2475":7.70,"2463":27.98,"2473":4.11,"2444":26.26,"2445":13.56,"2472":34.18,"2456":19.88,"2446":47.24,"2448":24.45,"2447":44.58,"2443":21.53,"2449":47.55,"2451":18.86,"2452":20.18,"2442":22.27,"2469":47.77,"2453":28.95,"2454":10.98,"2460":21.88,"2450":48.52,"2455":10.91,"2458":43.95,"2459":16.67,"2457":42.37,"2474":10.47,"2461":14.89,"2462":31.35,"2471":52.62,"2464":29.11,"2465":14.63,"2466":9.95,"2476":10.70,"2470":42.19,"2467":31.33,"2468":32.78,"2477":6.42,"2478":18.59,"2512":29.51,"2500":33.46,"2510":16.15,"2481":35.48,"2482":15.32,"2509":41.49,"2493":31.08,"2483":25.67,"2485":26.54,"2484":39.22,"2480":28.67,"2486":39.14,"2488":36.63,"2489":36.99,"2479":25.71,"2506":36.34,"2490":29.02,"2491":28.51,"2497":23.05,"2487":43.86,"2492":19.91,"2495":17.89,"2496":35.21,"2494":21.82,"2511":15.47,"2498":43.01,"2499":37.75,"2508":44.26,"2501":12.60,"2502":44.93,"2503":13.86,"2513":12.33,"2507":32.15,"2504":28.35,"2505":22.30,"2514":22.40,"2515":47.98,"2549":59.42,"2537":54.08,"2547":52.03,"2518":55.87,"2519":41.25,"2546":56.52,"2530":64.64,"2520":55.80,"2522":45.97,"2521":59.65,"2517":49.67,"2523":54.71,"2525":66.43,"2526":50.62,"2516":48.98,"2543":57.30,"2527":50.84,"2528":36.54,"2534":45.12,"2524":44.05,"2529":34.77,"2532":53.91,"2533":59.61,"2531":46.92,"2548":43.81,"2535":71.46,"2536":58.71,"2545":65.25,"2538":40.79,"2539":63.44,"2540":41.02,"2550":40.82,"2544":54.73,"2541":58.98,"2542":51.75,"2551":35.84,"2552":74.56,"2919":36.15,"2907":47.85,"2917":24.77,"2888":45.99,"2889":30.78,"2916":55.58,"2900":50.23,"2890":50.69,"2892":40.02,"2891":60.50,"2887":40.91,"2893":52.41,"2895":50.43,"2896":41.08,"2886":39.92,"2913":55.96,"2897":46.46,"2898":37.00,"2904":40.09,"2894":45.57,"2899":22.70,"2902":46.10,"2903":57.75,"2901":40.16,"2918":25.26,"2905":45.44,"2906":50.65,"2915":66.76,"2908":31.55,"2909":44.78,"2910":22.25,"2914":49.22,"2911":50.59,"2912":41.78,"2921":20.57,"2922":52.07,"2956":29.04,"2944":37.56,"2925":41.14,"2926":18.36,"2953":44.88,"2937":39.57,"2927":31.13,"2929":29.32,"2928":47.06,"2924":31.11,"2930":44.65,"2932":46.35,"2933":35.34,"2923":30.47,"2950":42.59,"2934":35.76,"2935":26.62,"2941":28.11,"2931":50.01,"2936":19.29,"2939":27.08,"2940":38.75,"2938":32.54,"2955":27.68,"2942":47.89,"2943":38.20,"2952":56.59,"2945":22.89,"2946":36.78,"2947":20.88,"2951":39.07,"2948":37.04,"2949":29.96,"2958":13.40,"2959":38.46,"2993":17.12,"2981":32.15,"2991":16.88,"2962":36.36,"2963":13.89,"2990":38.78,"2974":38.71,"2964":29.84,"2966":23.52,"2965":36.77,"2961":27.30,"2967":40.45,"2969":31.18,"2970":30.82,"2960":24.47,"2987":33.38,"2971":28.40,"2972":21.41,"2978":19.53,"2968":43.73,"2973":15.53,"2976":29.98,"2977":38.03,"2975":27.15,"2992":10.29,"2979":38.04,"2980":31.00,"2989":47.32,"2982":14.60,"2983":28.57,"2984":11.83,"2988":31.22,"2985":32.35,"2986":24.97,"2995":6.71,"2996":37.68,"33":27.28,"21":39.42,"31":20.26,"2":42.01,"3":22.50,"30":47.02,"14":44.20,"4":35.35,"6":32.25,"5":48.44,"1":34.20,"7":46.64,"9":44.09,"10":37.88,"0":32.66,"27":46.27,"11":37.46,"12":27.52,"18":29.56,"8":44.93,"13":19.86,"16":36.89,"17":42.54,"15":33.40,"32":22.03,"19":46.46,"20":44.70,"29":56.32,"22":22.68,"23":38.70,"24":17.76,"34":18.64,"28":42.01,"25":37.56,"26":30.79,"35":17.19,"36":44.85,"3104":17.30,"3092":51.39,"3073":54.97,"3074":35.85,"3101":57.81,"3085":58.57,"3075":45.96,"3077":41.39,"3076":56.44,"3072":44.25,"3078":63.17,"3080":60.04,"3081":50.78,"3071":43.14,"3098":59.79,"3083":31.68,"3089":39.91,"3079":47.30,"3084":27.02,"3087":56.22,"3088":55.01,"3086":45.89,"3103":41.83,"3090":60.83,"3091":54.34,"3100":65.48,"3093":35.85,"3094":52.33,"3095":26.41,"3105":26.83,"3099":50.60,"3096":53.13,"3097":50.20,"3106":31.74,"3107":81.09,"3129":19.58,"3110":27.15,"3111":10.41,"3138":30.03,"3122":23.45,"3112":17.64,"3114":18.10,"3113":25.56,"3109":19.11,"3115":24.82,"3117":23.14,"3118":24.16,"3108":17.62,"3135":28.33,"3120":31.25,"3126":15.92,"3116":34.83,"3121":10.46,"3124":16.83,"3125":20.22,"3123":14.60,"3140":11.18,"3127":19.94,"3128":22.27,"3137":37.11,"3130":11.33,"3131":19.70,"3132":16.89,"3142":5.33,"3136":18.26,"3133":21.84,"3134":22.92,"3143":8.56,"3144":55.89,"3018":82.01,"2999":72.18,"3000":82.53,"3027":78.33,"3011":91.82,"3001":83.85,"3003":68.42,"3002":80.40,"2998":72.14,"3004":89.17,"3006":90.86,"3007":77.95,"2997":72.73,"3024":85.03,"3008":78.98,"3009":29.40,"3015":71.13,"3005":31.41,"3010":56.76,"3013":86.30,"3014":80.25,"3012":82.28,"3016":91.91,"3017":75.49,"3026":81.39,"3019":80.06,"3020":79.06,"3021":25.43,"3031":68.24,"3025":78.17,"3022":74.21,"3023":69.77,"3032":79.23,"3033":81.09,"3067":34.97,"3055":41.99,"3036":47.06,"3037":25.26,"3064":50.80,"3048":48.72,"3038":33.93,"3040":34.92,"3039":48.73,"3035":36.70,"3041":49.34,"3043":49.04,"3044":41.66,"3034":34.84,"3061":50.59,"3045":38.40,"3046":31.71,"3052":29.92,"3042":45.49,"3047":20.66,"3050":41.75,"3051":46.52,"3049":34.32,"3066":28.82,"3053":50.36,"3054":47.49,"3063":60.40,"3056":24.55,"3057":42.07,"3058":21.22,"3068":17.47,"3062":41.54,"3059":41.28,"3060":32.49,"3069":20.96,"3070":55.89,"2253":9.00,"2241":33.48,"2251":7.62,"2222":25.15,"2223":14.43,"2250":40.05,"2234":25.17,"2224":54.23,"2226":25.82,"2225":45.50,"2221":23.20,"2227":42.91,"2229":18.70,"2230":22.85,"2220":24.14,"2247":45.08,"2231":31.62,"2232":15.39,"2238":25.75,"2228":48.94,"2233":11.65,"2236":40.84,"2237":20.91,"2235":44.38,"2252":8.55,"2239":15.51,"2240":37.06,"2249":54.53,"2242":33.39,"2243":17.02,"2244":13.09,"2254":24.39,"2248":39.05,"2245":30.16,"2246":34.79,"2255":7.64,"2256":27.20,"3739":4.81,"3740":0,"3738":1.72,"3747":0.20,"3737":1.58,"3764":1.41,"3748":3.22,"3750":0.67,"3757":7.92,"3765":0.54,"2327":31.20,"2315":35.39,"2325":16.58,"2296":37.05,"2297":16.69,"2324":45.60,"2308":33.74,"2298":27.70,"2300":29.51,"2299":41.41,"2295":30.97,"2301":39.71,"2303":40.36,"2304":39.36,"2294":27.97,"2321":39.31,"2305":29.74,"2306":26.51,"2312":25.45,"2302":53.59,"2307":22.40,"2310":19.91,"2311":38.03,"2309":23.13,"2326":16.28,"2313":42.59,"2314":39.39,"2323":46.81,"2316":15.21,"2317":49.98,"2318":14.66,"2328":14.84,"2322":37.66,"2319":27.81,"2320":25.85,"2329":21.34,"2330":45.53,"3795":1.91,"3776":6.91,"3777":0,"3788":4.44,"3778":1.16,"3775":3.73,"3784":1.68,"3774":3.22,"3801":4.21,"3785":4.38,"3792":4.08,"3782":4.43,"3787":2.15,"3794":7.01,"3803":2.63,"3796":0.69,"3802":8.01,"3799":3.78,"3800":3.23,"2401":60.31,"2389":54.78,"2399":52.88,"2370":58.34,"2371":45.35,"2398":57.70,"2382":66.03,"2372":59.87,"2374":47.49,"2373":70.63,"2369":52.45,"2375":57.80,"2377":67.00,"2378":53.17,"2368":52.66,"2395":61.97,"2379":55.26,"2380":34.51,"2386":52.22,"2376":48.23,"2381":38.86,"2384":55.70,"2385":63.35,"2383":53.75,"2400":40.26,"2387":72.80,"2388":60.93,"2397":72.07,"2390":50.68,"2391":64.34,"2392":45.89,"2402":43.63,"2396":61.56,"2393":64.19,"2394":59.07,"2403":35.14,"2404":68.11,"3832":11.82,"3813":11.81,"3814":2.30,"3825":8.75,"3815":9.46,"3812":12.09,"3821":12.34,"3811":10.98,"3838":15.72,"3822":13.75,"3829":3.82,"3819":9.76,"3824":11.41,"3831":9.96,"3840":21.57,"3833":1.88,"3839":12.95,"3836":14.11,"3837":2.63,"1217":50.39,"1205":70.31,"1215":71.23,"1186":80.11,"1187":53.73,"1214":85.27,"1198":82.89,"1188":83.78,"1190":45.86,"1189":85.31,"1185":66.49,"1191":85.35,"1193":79.38,"1194":75.83,"1184":65.78,"1211":66.06,"1195":79.96,"1196":46.26,"1202":69.46,"1197":50.04,"1200":80.83,"1201":71.96,"1199":81.25,"1203":73.31,"1204":76.34,"1213":72.97,"1206":60.08,"1207":83.07,"1208":46.65,"1212":71.98,"1209":76.47,"1210":82.21,"1219":40.35,"1220":88.94,"1291":56.50,"1279":68.65,"1289":65.50,"1260":69.89,"1261":47.44,"1288":79.97,"1272":75.29,"1262":78.23,"1264":48.71,"1263":77.31,"1259":64.05,"1265":81.06,"1267":78.95,"1268":74.61,"1258":63.00,"1285":61.37,"1269":78.02,"1270":49.57,"1276":61.61,"1266":65.56,"1271":45.97,"1274":72.01,"1275":63.42,"1273":72.56,"1290":40.35,"1277":74.72,"1278":73.94,"1287":75.27,"1280":56.03,"1281":75.78,"1282":45.56,"1292":66.71,"1286":68.21,"1283":64.17,"1284":78.39,"1293":37.70,"1294":83.30,"1365":57.68,"1353":67.53,"1363":56.61,"1334":70.33,"1335":44.89,"1362":77.25,"1346":72.39,"1336":73.33,"1338":52.64,"1337":70.39,"1333":61.94,"1339":76.61,"1341":81.50,"1342":70.35,"1332":60.40,"1359":64.34,"1343":74.08,"1344":49.95,"1350":58.84,"1340":72.06,"1345":41.80,"1348":69.09,"1349":65.96,"1347":68.36,"1364":45.77,"1351":70.08,"1352":68.84,"1361":75.55,"1354":50.69,"1355":72.84,"1356":40.17,"1366":53.83,"1360":67.56,"1357":59.97,"1358":70.58,"1367":36.72,"1368":78.41,"1439":29.13,"1427":41.56,"1437":22.12,"1408":42.61,"1409":23.31,"1436":50.59,"1420":45.95,"1410":37.55,"1412":34.90,"1411":52.36,"1407":36.24,"1413":45.84,"1415":45.61,"1416":39.87,"1406":34.91,"1433":47.52,"1417":39.77,"1418":26.85,"1424":32.73,"1414":49.62,"1419":21.43,"1422":36.20,"1423":45.54,"1421":34.67,"1438":20.42,"1425":45.68,"1426":47.46,"1435":59.85,"1428":26.39,"1429":39.81,"1430":19.57,"1440":22.54,"1434":45.36,"1431":36.83,"1432":34.29,"1441":17.98,"1442":47.19,"1513":61.13,"1501":67.65,"1511":63.19,"1482":64.77,"1483":41.86,"1510":75.95,"1494":67.70,"1484":72.07,"1486":50.43,"1485":71.07,"1481":62.22,"1487":77.02,"1489":78.66,"1490":73.64,"1480":60.78,"1507":58.38,"1491":76.12,"1492":53.26,"1498":55.35,"1488":67.16,"1493":42.76,"1496":64.12,"1497":56.97,"1495":65.61,"1512":41.60,"1499":75.42,"1500":72.24,"1509":76.79,"1502":51.48,"1503":69.87,"1504":44.54,"1514":52.18,"1508":62.80,"1505":55.29,"1506":75.09,"1515":35.03,"1516":78.45,"1587":59.74,"1575":65.83,"1585":45.70,"1556":71.17,"1557":39.75,"1584":72.74,"1568":69.17,"1558":65.55,"1560":58.20,"1559":59.37,"1555":58.04,"1561":68.00,"1563":85.48,"1564":62.43,"1554":55.68,"1581":68.82,"1565":61.44,"1566":50.58,"1572":54.20,"1562":87.01,"1567":34.13,"1570":64.67,"1571":69.35,"1569":59.29,"1586":59.77,"1573":64.16,"1574":60.18,"1583":76.00,"1576":42.44,"1577":66.83,"1578":29.83,"1588":28.46,"1582":66.34,"1579":52.36,"1580":61.05,"1589":35.17,"1590":65.20,"1661":49.13,"1649":62.36,"1659":45.49,"1630":59.73,"1631":39.48,"1658":68.57,"1642":67.60,"1632":61.70,"1634":56.05,"1633":66.59,"1629":54.73,"1635":69.61,"1637":75.69,"1638":58.85,"1628":52.96,"1655":68.54,"1639":57.85,"1640":50.02,"1646":50.69,"1636":74.02,"1641":32.40,"1644":60.52,"1645":66.45,"1643":54.24,"1660":33.49,"1647":63.13,"1648":59.87,"1657":75.97,"1650":42.46,"1651":62.21,"1652":29.04,"1662":29.64,"1656":64.80,"1653":53.86,"1654":54.01,"1663":30.50,"1664":62.49,"1735":37.41,"1723":49.17,"1733":30.71,"1704":49.01,"1705":27.25,"1732":57.83,"1716":54.51,"1706":43.26,"1708":44.13,"1707":60.00,"1703":42.38,"1709":52.18,"1711":52.35,"1712":44.58,"1702":40.63,"1729":61.81,"1713":43.82,"1714":33.30,"1720":36.56,"1710":57.37,"1715":23.81,"1718":44.37,"1719":53.72,"1717":40.79,"1734":25.30,"1721":52.37,"1722":55.18,"1731":68.29,"1724":30.73,"1725":47.74,"1726":21.99,"1736":21.98,"1730":54.56,"1727":43.36,"1728":38.89,"1737":18.40,"1738":49.03,"1809":30.13,"1797":42.19,"1807":23.94,"1778":42.51,"1779":23.43,"1806":51.75,"1790":48.08,"1780":37.50,"1782":37.32,"1781":53.59,"1777":36.33,"1783":45.80,"1785":46.99,"1786":38.74,"1776":34.95,"1803":52.61,"1787":37.90,"1788":27.56,"1794":32.70,"1784":51.51,"1789":20.21,"1792":35.84,"1793":47.02,"1791":33.63,"1808":20.60,"1795":46.30,"1796":48.32,"1805":63.20,"1798":26.25,"1799":40.57,"1800":18.36,"1810":18.94,"1804":47.37,"1801":37.92,"1802":33.48,"1811":15.41,"1812":42.01,"1883":38.77,"1871":49.44,"1881":34.32,"1852":48.30,"1853":28.83,"1880":58.10,"1864":52.12,"1854":43.25,"1856":44.32,"1855":62.29,"1851":42.94,"1857":54.30,"1859":44.47,"1860":45.98,"1850":41.35,"1877":62.13,"1861":44.76,"1862":34.22,"1868":34.76,"1858":55.24,"1863":23.66,"1866":46.45,"1867":49.39,"1865":42.99,"1882":29.41,"1869":50.91,"1870":55.43,"1879":70.71,"1872":34.24,"1873":53.00,"1874":24.18,"1884":22.73,"1878":52.42,"1875":44.31,"1876":37.23,"1885":16.67,"1886":47.66,"1957":23.56,"1945":35.26,"1955":20.78,"1926":40.52,"1927":18.16,"1954":47.94,"1938":41.10,"1928":30.01,"1930":31.12,"1929":50.43,"1925":31.63,"1931":34.88,"1933":43.16,"1934":33.46,"1924":29.78,"1951":54.28,"1935":32.99,"1936":18.21,"1942":27.64,"1932":43.06,"1937":17.64,"1940":26.12,"1941":44.52,"1939":27.24,"1956":14.09,"1943":37.35,"1944":49.78,"1953":57.71,"1946":17.06,"1947":37.75,"1948":14.60,"1958":15.00,"1952":45.85,"1949":34.48,"1950":26.94,"1959":6.93,"1960":34.79,"2031":12.69,"2019":23.30,"2029":7.52,"2000":24.29,"2001":12.39,"2028":34.27,"2012":23.73,"2002":18.30,"2004":20.25,"2003":34.83,"1999":19.74,"2005":23.12,"2007":32.23,"2008":21.50,"1998":18.66,"2025":23.96,"2009":20.87,"2010":10.73,"2016":18.95,"2006":28.65,"2011":11.39,"2014":8.97,"2015":23.89,"2013":11.62,"2030":7.44,"2017":14.61,"2018":29.32,"2027":46.64,"2020":9.35,"2021":19.29,"2022":6.92,"2032":8.78,"2026":23.98,"2023":21.57,"2024":13.00,"2033":2.86,"2034":15.08,"2105":8.53,"2093":18.93,"2103":4.82,"2074":20.39,"2075":8.79,"2102":26.82,"2086":17.55,"2076":13.44,"2078":16.28,"2077":27.92,"2073":15.41,"2079":16.40,"2081":22.56,"2082":16.85,"2072":14.30,"2099":18.45,"2083":15.13,"2084":8.14,"2090":12.81,"2080":22.69,"2085":9.36,"2088":6.98,"2089":20.61,"2087":8.85,"2104":5.76,"2091":13.96,"2092":23.39,"2101":36.78,"2094":6.25,"2095":13.59,"2096":4.72,"2106":5.25,"2100":17.86,"2097":16.20,"2098":10.79,"2107":2.24,"2108":11.96,"2179":3.39,"2167":12.33,"2177":2.37,"2148":15.50,"2149":4.49,"2176":15.99,"2160":10.18,"2150":8.24,"2152":10.57,"2151":18.93,"2147":9.66,"2153":7.74,"2155":10.34,"2156":10.28,"2146":8.72,"2173":12.42,"2157":8.29,"2158":5.48,"2164":5.52,"2154":14.88,"2159":6.57,"2162":4.10,"2163":15.54,"2161":5.16,"2178":3.70,"2165":13.23,"2166":15.83,"2175":24.06,"2168":3.05,"2169":7.25,"2170":2.01,"2180":1.64,"2174":10.30,"2171":9.75,"2172":8.15,"2181":1.25,"2182":7.38,"3499":5.06,"3480":7.03,"3481":0.40,"3492":3.38,"3482":2.42,"3479":4.35,"3488":3.13,"3478":3.97,"3505":5.68,"3489":5.87,"3496":3.17,"3486":7.92,"3491":2.09,"3498":8.16,"3507":13.13,"3500":0.72,"3506":6.80,"3503":4.48,"3504":2.51,"3178":7.95,"3166":16.54,"3176":2.16,"3147":16.45,"3148":3.66,"3175":22.33,"3159":10.05,"3149":11.56,"3151":13.15,"3150":21.30,"3146":11.74,"3152":15.97,"3154":16.27,"3155":11.56,"3145":10.65,"3172":15.72,"3156":13.65,"3157":4.38,"3163":9.29,"3153":15.21,"3158":4.88,"3161":6.75,"3162":12.65,"3160":7.56,"3177":4.10,"3164":13.56,"3165":16.48,"3174":20.67,"3167":5.25,"3168":8.81,"3169":2.99,"3179":15.48,"3173":12.63,"3170":9.88,"3171":8.12,"3180":4.72,"3181":12.88,"3215":34.96,"3203":44.13,"3213":35.13,"3184":48.46,"3185":27.23,"3212":52.14,"3196":50.23,"3186":36.18,"3188":36.71,"3187":50.04,"3183":38.37,"3189":51.69,"3191":50.76,"3192":42.96,"3182":36.62,"3209":52.91,"3193":40.36,"3194":31.61,"3200":32.19,"3190":45.09,"3195":21.86,"3198":44.08,"3199":47.49,"3197":36.49,"3214":30.19,"3201":52.13,"3202":49.16,"3211":61.41,"3204":26.83,"3205":43.35,"3206":21.29,"3216":19.09,"3210":44.87,"3207":42.78,"3208":35.56,"3217":21.64,"3218":58.40,"3252":57.99,"3240":85.77,"3250":85.40,"3221":83.37,"3222":60.20,"3249":83.80,"3233":86.05,"3223":86.24,"3225":64.79,"3224":79.45,"3220":73.87,"3226":89.43,"3228":86.49,"3229":78.64,"3219":71.96,"3246":79.65,"3230":84.90,"3231":60.61,"3237":73.05,"3227":66.04,"3232":56.09,"3235":80.89,"3236":76.53,"3234":85.49,"3251":53.32,"3238":89.25,"3239":81.59,"3248":86.70,"3241":55.29,"3242":81.52,"3243":53.49,"3253":64.82,"3247":74.75,"3244":86.63,"3245":77.31,"3254":52.40,"3255":94.65,"3289":22.86,"3277":42.52,"3287":10.07,"3258":37.37,"3259":11.02,"3286":59.13,"3270":33.69,"3260":33.63,"3262":31.19,"3261":76.59,"3257":30.75,"3263":46.35,"3265":39.93,"3266":30.46,"3256":29.44,"3283":38.63,"3267":43.56,"3268":34.94,"3274":27.36,"3264":43.00,"3269":17.28,"3272":26.78,"3273":41.28,"3271":29.86,"3288":16.73,"3275":42.51,"3276":49.88,"3285":54.66,"3278":12.94,"3279":35.67,"3280":7.18,"3290":10.92,"3284":45.70,"3281":28.19,"3282":22.69,"3291":20.57,"3292":38.08,"48":65.21,"107":47.18,"95":80.27,"105":73.43,"76":82.90,"77":59.20,"104":80.64,"88":77.35,"78":86.22,"80":53.06,"79":83.07,"75":67.66,"81":92.45,"83":82.48,"84":70.96,"74":66.68,"101":68.60,"85":79.01,"86":55.55,"92":67.01,"87":52.09,"90":79.50,"91":80.71,"89":81.88,"106":44.78,"93":88.09,"94":77.86,"103":84.75,"96":56.20,"98":46.40,"102":73.68,"100":83.79,"110":86.48,"144":51.98,"132":76.26,"142":68.82,"113":82.45,"114":59.34,"141":81.67,"125":78.38,"115":82.70,"117":51.52,"116":83.08,"112":67.84,"118":89.26,"120":85.05,"121":75.08,"111":66.38,"138":68.90,"122":78.11,"123":58.12,"129":66.47,"124":51.90,"127":77.99,"128":75.01,"126":79.98,"143":45.05,"130":82.42,"131":75.77,"140":78.49,"133":53.22,"134":81.52,"135":48.22,"145":48.41,"139":71.38,"136":81.20,"137":83.06,"146":40.51,"147":90.73,"181":54.76,"169":73.19,"179":65.37,"150":74.40,"151":49.98,"178":78.56,"162":76.46,"152":78.47,"154":52.65,"153":77.64,"149":65.63,"155":82.81,"157":83.54,"158":75.56,"148":63.81,"175":67.05,"159":76.48,"160":58.16,"166":62.88,"156":66.45,"161":47.17,"164":73.67,"165":66.04,"163":73.23,"180":45.37,"167":76.38,"168":73.57,"177":79.70,"170":49.28,"171":76.54,"172":44.05,"182":46.97,"176":67.01,"173":73.03,"174":75.49,"183":38.52,"184":85.33,"699":66.22,"687":82.82,"697":68.16,"668":80.81,"669":67.51,"696":81.57,"680":84.31,"670":87.75,"672":78.78,"667":77.83,"675":95.49,"676":78.59,"666":77.38,"677":78.14,"678":42.50,"684":91.07,"679":59.38,"682":82.70,"683":69.14,"681":82.18,"685":83.80,"686":86.13,"695":94.69,"688":69.36,"689":77.12,"690":57.63,"694":72.35,"692":88.06,"701":46.81,"702":98.08,"625":46.51,"613":67.44,"623":73.67,"594":77.72,"595":48.95,"622":81.15,"606":72.68,"596":80.08,"598":44.53,"597":76.69,"593":60.97,"599":83.56,"601":76.95,"602":66.99,"592":60.41,"619":65.46,"603":79.01,"610":59.69,"600":64.26,"605":47.21,"608":76.54,"609":66.49,"607":78.37,"624":36.29,"611":57.61,"612":71.01,"621":74.26,"614":53.26,"615":72.64,"616":35.67,"620":69.63,"617":77.41,"618":67.81,"627":31.25,"628":74.32,"662":52.88,"650":73.52,"660":62.85,"631":70.71,"632":48.72,"659":76.26,"643":76.55,"633":75.18,"635":57.34,"634":78.98,"630":65.79,"636":81.75,"638":82.88,"639":81.32,"629":63.08,"656":68.52,"640":73.26,"641":57.28,"647":61.82,"637":83.09,"642":45.26,"645":66.60,"646":67.75,"644":67.84,"661":39.83,"648":79.52,"649":68.65,"658":82.19,"651":43.78,"652":78.73,"653":48.77,"663":43.25,"657":62.69,"654":68.50,"655":77.50,"664":43.14,"665":84.45,"218":55.20,"206":70.42,"216":56.79,"187":71.65,"188":45.46,"215":76.21,"199":72.27,"189":72.43,"191":53.74,"190":72.24,"186":62.47,"192":78.86,"194":82.00,"195":70.33,"185":60.42,"212":67.40,"196":73.26,"197":56.13,"203":57.88,"193":65.00,"198":42.64,"201":69.89,"202":67.57,"200":69.14,"217":44.64,"204":71.94,"205":69.50,"214":78.29,"207":47.05,"208":73.64,"209":38.27,"219":42.05,"213":64.58,"210":67.55,"211":64.81,"220":36.31,"221":79.59,"3400":68.58,"3388":79.17,"3398":69.72,"3369":76.96,"3370":61.06,"3397":83.31,"3381":78.03,"3371":74.17,"3373":69.88,"3372":76.78,"3368":73.00,"3374":86.37,"3376":87.14,"3377":75.15,"3367":71.76,"3394":78.14,"3378":76.55,"3379":43.82,"3385":76.96,"3375":57.67,"3380":53.88,"3383":76.85,"3384":76.49,"3382":77.37,"3399":67.87,"3386":86.24,"3387":79.35,"3396":86.62,"3389":61.64,"3390":74.67,"3391":47.95,"3401":69.49,"3395":74.24,"3392":73.67,"3393":81.07,"3402":47.33,"3403":90.16,"3326":40.13,"3314":62.62,"3324":52.68,"3295":73.54,"3296":41.64,"3323":72.65,"3307":67.85,"3297":77.21,"3299":41.52,"3298":72.57,"3294":56.70,"3300":78.20,"3302":78.35,"3303":62.82,"3293":55.98,"3320":66.53,"3304":77.54,"3311":51.02,"3301":60.83,"3306":41.08,"3309":74.32,"3310":58.00,"3308":75.63,"3325":32.47,"3312":40.92,"3313":67.06,"3322":72.68,"3315":50.61,"3316":67.71,"3317":29.08,"3321":66.05,"3318":72.08,"3319":61.99,"3328":25.75,"3329":73.06,"3363":52.07,"3351":70.13,"3361":52.89,"3332":67.22,"3333":42.59,"3360":74.04,"3344":69.05,"3334":68.16,"3336":56.21,"3335":69.97,"3331":60.15,"3337":76.46,"3339":79.70,"3340":71.24,"3330":57.25,"3357":65.25,"3341":67.26,"3342":57.53,"3348":56.11,"3338":83.48,"3343":39.85,"3346":59.63,"3347":64.75,"3345":62.01,"3362":37.54,"3349":73.33,"3350":62.43,"3359":75.93,"3352":39.19,"3353":76.20,"3354":41.44,"3364":35.03,"3358":57.58,"3355":62.08,"3356":59.79,"3365":38.41,"3366":76.84,"255":56.83,"243":71.37,"253":63.77,"224":70.03,"225":41.91,"252":75.99,"236":74.79,"226":73.90,"228":53.38,"227":73.49,"223":63.83,"229":76.89,"231":82.30,"232":75.95,"222":61.60,"249":65.63,"233":74.51,"234":58.20,"240":60.03,"230":73.09,"235":43.15,"238":70.06,"239":58.44,"237":68.43,"254":45.54,"241":72.24,"242":72.03,"251":80.59,"244":44.69,"245":72.65,"246":40.55,"256":45.84,"250":60.12,"247":66.03,"248":69.20,"257":36.47,"258":81.67,"292":56.01,"280":65.98,"290":45.91,"261":67.33,"262":36.44,"289":72.83,"273":67.68,"263":61.07,"265":55.30,"264":63.65,"260":56.66,"266":71.22,"268":79.29,"269":60.90,"259":54.31,"286":67.97,"270":63.57,"271":52.26,"277":49.50,"267":61.68,"272":34.31,"275":64.00,"276":69.61,"274":60.95,"291":42.74,"278":66.12,"279":62.65,"288":75.85,"281":43.57,"282":66.89,"283":27.93,"293":32.26,"287":60.30,"284":57.84,"285":50.94,"294":32.84,"295":64.25,"329":48.14,"317":59.66,"327":45.48,"298":60.00,"299":36.39,"326":65.90,"310":65.85,"300":56.36,"302":53.17,"301":63.18,"297":52.89,"303":70.30,"305":74.55,"306":57.47,"296":50.65,"323":65.24,"307":55.99,"308":52.35,"314":43.55,"304":57.39,"309":31.36,"312":60.88,"313":65.32,"311":55.70,"328":35.66,"315":64.77,"316":60.51,"325":71.53,"318":39.46,"319":62.60,"320":27.59,"330":31.94,"324":58.44,"321":55.76,"322":47.31,"331":29.48,"332":62.17,"366":35.47,"354":47.33,"364":29.57,"335":49.40,"336":26.78,"363":54.69,"347":52.60,"337":39.48,"339":41.03,"338":55.20,"334":40.55,"340":55.96,"342":50.82,"343":43.11,"333":38.55,"360":58.00,"344":42.36,"345":33.85,"351":33.20,"341":50.94,"346":22.28,"349":47.38,"350":50.69,"348":41.07,"365":26.06,"352":54.11,"353":52.90,"362":64.30,"355":27.39,"356":47.70,"357":20.81,"367":21.43,"361":50.16,"358":44.73,"359":35.73,"368":17.38,"369":45.97,"810":64.05,"798":62.72,"808":62.57,"779":65.05,"780":48.56,"807":65.94,"791":70.09,"781":61.13,"783":56.67,"782":66.65,"778":56.82,"784":70.28,"786":73.24,"787":56.23,"777":55.63,"804":68.84,"788":56.22,"789":44.59,"795":51.61,"785":52.87,"790":38.79,"793":64.18,"794":66.08,"792":58.33,"809":47.32,"796":74.34,"797":64.92,"806":72.96,"799":44.87,"800":68.84,"801":44.66,"811":49.43,"805":62.92,"802":65.61,"803":56.99,"812":38.47,"813":75.90,"736":8.24,"724":23.57,"734":0.44,"705":22.55,"706":1.72,"733":28.27,"717":13.21,"707":20.64,"709":20.32,"708":31.57,"704":18.14,"710":28.13,"712":17.88,"713":20.65,"703":17.03,"730":58.42,"714":21.60,"715":9.20,"721":9.48,"711":7.62,"716":7.56,"719":18.18,"720":18.49,"718":15.32,"735":7.62,"722":18.77,"723":32.02,"732":48.99,"725":5.15,"726":17.83,"727":3.37,"737":2.44,"731":25.87,"728":16.17,"729":23.97,"738":3.78,"739":18.16,"773":34.76,"761":40.78,"771":19.77,"742":36.10,"743":17.19,"770":46.43,"754":31.92,"744":30.66,"746":34.66,"745":45.50,"741":31.70,"747":49.23,"749":29.31,"750":33.15,"740":28.70,"767":45.86,"751":30.19,"752":30.90,"758":25.02,"748":52.61,"753":20.33,"756":23.22,"757":34.08,"755":26.70,"772":16.55,"759":44.10,"760":43.44,"769":49.99,"762":14.79,"763":44.15,"764":15.32,"774":10.27,"768":39.59,"765":33.09,"766":25.83,"775":15.74,"776":44.37,"403":27.94,"391":39.69,"401":22.48,"372":42.35,"373":22.99,"400":47.99,"384":46.23,"374":34.15,"376":34.05,"375":49.15,"371":34.27,"377":48.20,"379":44.71,"380":36.96,"370":32.72,"397":50.42,"381":36.24,"382":27.87,"388":29.14,"378":45.16,"383":18.66,"386":38.56,"387":43.88,"385":33.41,"402":21.35,"389":48.06,"390":45.70,"399":58.42,"392":23.03,"393":40.07,"394":17.09,"404":17.80,"398":43.71,"395":37.97,"396":30.31,"405":14.48,"406":38.92,"921":60.88,"909":55.92,"919":56.85,"890":58.96,"891":45.43,"918":60.25,"902":66.40,"892":58.02,"894":50.34,"893":63.48,"889":52.28,"895":60.99,"897":68.79,"898":51.99,"888":51.55,"915":63.52,"899":52.71,"900":39.53,"906":48.43,"896":47.84,"901":36.40,"904":58.17,"905":61.85,"903":51.91,"920":43.91,"907":72.45,"908":61.13,"917":69.06,"910":42.66,"911":66.12,"912":42.72,"922":45.41,"916":58.83,"913":62.91,"914":53.00,"923":36.17,"924":71.75,"847":5.42,"835":17.64,"845":0.47,"816":16.89,"817":1.27,"844":22.76,"828":9.30,"818":16.37,"820":17.55,"819":26.56,"815":13.95,"821":26.04,"823":19.21,"824":15.31,"814":13.27,"841":48.72,"825":16.71,"826":6.47,"832":7.81,"822":9.07,"827":5.90,"830":14.43,"831":13.26,"829":12.63,"846":6.22,"833":14.02,"834":23.77,"843":40.09,"836":3.67,"837":11.94,"838":2.63,"848":1.51,"842":18.70,"839":9.86,"840":18.93,"849":2.93,"850":12.89,"884":28.82,"872":33.46,"882":15.04,"853":30.93,"854":13.76,"881":39.69,"865":27.56,"855":25.55,"857":26.98,"856":39.17,"852":26.05,"858":40.37,"860":25.85,"861":27.76,"851":23.58,"878":37.70,"862":24.84,"863":26.21,"869":20.71,"859":43.54,"864":17.65,"867":16.34,"868":29.11,"866":19.52,"883":13.08,"870":38.26,"871":36.65,"880":43.44,"873":11.61,"874":39.46,"875":11.94,"885":8.49,"879":33.80,"876":27.42,"877":21.07,"886":14.20,"887":39.41,"1143":32.32,"1131":42.44,"1141":24.39,"1112":47.04,"1113":25.48,"1140":50.74,"1124":49.57,"1114":35.75,"1116":36.11,"1115":50.94,"1111":36.98,"1117":50.73,"1119":49.12,"1120":40.05,"1110":35.39,"1137":51.78,"1121":39.38,"1122":31.03,"1128":30.90,"1118":46.23,"1123":20.61,"1126":41.58,"1127":47.79,"1125":35.59,"1142":25.72,"1129":50.99,"1130":48.76,"1139":61.07,"1132":25.69,"1133":42.35,"1134":20.58,"1144":16.18,"1138":45.43,"1135":42.10,"1136":33.58,"1145":20.36,"1146":42.54,"1180":12.91,"1168":22.57,"1178":4.12,"1149":20.39,"1150":5.47,"1177":28.55,"1161":14.67,"1151":20.79,"1153":18.95,"1152":27.45,"1148":16.46,"1154":27.06,"1156":23.42,"1157":16.31,"1147":15.20,"1174":23.13,"1158":19.27,"1159":6.63,"1165":14.85,"1155":21.55,"1160":6.24,"1163":13.11,"1164":15.92,"1162":13.97,"1179":4.41,"1166":19.68,"1167":21.70,"1176":27.36,"1169":8.82,"1170":16.21,"1171":4.03,"1181":23.73,"1175":23.02,"1172":9.74,"1173":12.00,"1182":5.36,"1183":17.06,"1069":34.10,"1057":42.93,"1067":33.76,"1038":47.66,"1039":27.44,"1066":50.64,"1050":50.38,"1040":35.86,"1042":36.59,"1041":50.55,"1037":37.87,"1043":51.30,"1045":50.90,"1046":41.73,"1036":36.14,"1063":53.04,"1047":39.46,"1048":31.03,"1054":31.42,"1044":46.14,"1049":21.62,"1052":43.69,"1053":48.03,"1051":36.26,"1068":28.52,"1055":51.45,"1056":48.73,"1065":61.34,"1058":26.50,"1059":43.24,"1060":20.80,"1070":19.19,"1064":45.56,"1061":43.02,"1062":34.33,"1071":20.50,"1072":54.20,"1106":21.41,"1094":37.11,"1104":8.22,"1075":37.92,"1076":9.86,"1103":53.81,"1087":31.91,"1077":31.64,"1079":29.19,"1074":28.40,"1080":41.58,"1082":38.30,"1083":28.73,"1073":27.16,"1100":41.14,"1084":38.54,"1085":30.91,"1091":20.65,"1081":50.45,"1086":14.72,"1089":23.60,"1090":44.12,"1088":27.65,"1105":13.44,"1092":37.32,"1093":49.45,"1102":54.84,"1095":11.43,"1096":33.76,"1097":8.13,"1107":6.60,"1101":42.91,"1098":27.74,"1099":18.22,"1108":19.13,"1109":28.99,"440":36.60,"428":47.12,"438":32.28,"409":47.83,"410":29.32,"437":53.22,"421":53.77,"411":40.42,"413":41.71,"412":56.92,"408":40.84,"414":57.94,"416":45.84,"417":43.70,"407":38.96,"434":56.13,"418":42.23,"419":33.26,"425":32.62,"415":53.27,"420":21.55,"423":51.70,"424":46.15,"422":43.62,"439":26.34,"426":53.10,"427":51.26,"436":65.13,"429":29.43,"430":52.33,"431":22.73,"441":20.95,"435":49.47,"432":46.29,"433":36.78,"442":15.10,"443":49.73,"477":22.29,"465":35.25,"475":19.67,"446":40.55,"447":18.59,"474":45.66,"458":36.43,"448":26.96,"450":27.77,"449":44.92,"445":30.30,"451":41.81,"453":39.53,"454":32.71,"444":28.35,"471":52.45,"455":32.78,"456":20.45,"462":26.19,"452":41.96,"457":16.51,"460":30.38,"461":39.98,"459":26.90,"476":17.02,"463":39.75,"464":46.39,"473":55.91,"466":15.31,"467":38.78,"468":13.41,"478":13.39,"472":42.13,"469":35.09,"470":24.49,"479":6.57,"480":24.69,"514":10.03,"502":19.38,"512":6.56,"483":21.74,"484":12.64,"511":27.90,"495":23.07,"485":16.25,"487":17.16,"486":31.59,"482":17.49,"488":22.91,"490":28.63,"491":19.30,"481":16.49,"508":27.59,"492":18.81,"493":10.78,"499":15.51,"489":23.36,"494":10.06,"497":12.21,"498":20.02,"496":12.10,"513":7.53,"500":19.06,"501":25.86,"510":39.40,"503":7.48,"504":18.15,"505":5.80,"515":6.54,"509":23.14,"506":18.78,"507":10.97,"516":2.41,"517":12.88,"551":6.69,"539":14.92,"549":3.94,"520":16.98,"521":8.09,"548":22.04,"532":16.85,"522":11.26,"524":13.11,"523":24.15,"519":12.95,"525":15.86,"527":20.55,"528":14.23,"518":11.98,"545":19.98,"529":13.11,"530":7.12,"536":10.62,"526":18.03,"531":7.69,"534":8.36,"535":15.70,"533":8.62,"550":5.32,"537":14.63,"538":19.28,"547":30.69,"540":4.99,"541":12.13,"542":3.82,"552":3.68,"546":16.12,"543":14.65,"544":8.17,"553":1.80,"554":9.89,"1032":29.13,"1020":28.31,"1030":17.18,"1001":28.64,"1002":23.49,"1029":33.69,"1013":39.08,"1003":33.95,"1005":23.97,"1004":40.12,"1000":26.81,"1006":25.01,"1008":41.64,"1009":28.44,"999":26.54,"1026":34.18,"1010":26.76,"1011":15.70,"1017":25.32,"1007":22.08,"1012":20.80,"1015":19.73,"1016":32.50,"1014":19.06,"1031":16.14,"1018":44.12,"1019":33.78,"1028":43.20,"1021":18.90,"1022":41.42,"1023":21.43,"1033":14.58,"1027":26.29,"1024":36.72,"1025":26.01,"1034":8.84,"1035":24.76,"958":0.99,"946":4.85,"956":0.16,"927":6.30,"928":0,"955":6.54,"939":2.53,"929":0.15,"931":6.63,"930":14.69,"926":4.72,"932":0.63,"934":11.96,"935":3.90,"925":4.46,"952":8.64,"936":5.35,"937":1.63,"943":2.15,"933":8.07,"938":2.91,"941":0,"942":5.07,"940":0,"957":1.92,"944":3.75,"945":8.70,"954":16.33,"947":0.18,"948":2.77,"949":0.08,"959":0,"953":3.96,"950":0.92,"951":1.13,"960":0.61,"961":1.45,"995":10.39,"983":11.11,"993":3.85,"964":14.22,"965":4.00,"992":16.26,"976":12.00,"966":7.47,"968":8.97,"967":17.85,"963":9.77,"969":10.49,"971":14.81,"972":11.06,"962":8.35,"989":13.49,"973":9.48,"974":7.40,"980":6.12,"970":11.12,"975":8.18,"978":3.04,"979":10.80,"977":3.91,"994":3.93,"981":14.75,"982":15.96,"991":21.74,"984":2.49,"985":13.94,"986":2.64,"996":1.92,"990":14.38,"987":12.60,"988":4.81,"997":2.82,"998":16.03,"588":2.60,"576":8.52,"586":1.71,"557":11.73,"558":3.29,"585":14.08,"569":9.33,"559":5.95,"561":7.50,"560":14.81,"556":7.18,"562":8.00,"564":10.59,"565":7.34,"555":6.50,"582":11.98,"566":6.60,"567":3.71,"573":5.52,"563":10.81,"568":4.55,"571":4.12,"572":9.50,"570":4.56,"587":2.79,"574":9.82,"575":11.04,"584":19.77,"577":2.65,"578":5.75,"579":1.66,"589":0.87,"583":7.60,"580":9.92,"581":5.11,"590":0.89,"591":5.45,"3425":2.48,"3406":5.13,"3407":0.39,"3418":3.28,"3408":1.83,"3405":2.67,"3414":2.47,"3404":2.44,"3431":4.02,"3415":3.27,"3422":2.04,"3412":4.57,"3417":1.23,"3419":0,"3424":4.90,"3433":7.84,"3426":0.54,"3432":4.59,"3429":3.99,"3430":1.79,"3610":8.60,"3591":7.69,"3592":2.39,"3603":14.57,"3593":9.66,"3590":8.61,"3599":9.65,"3589":7.86,"3616":12.49,"3600":9.03,"3607":4.11,"3597":6.69,"3602":7.31,"3609":7.40,"3618":14.68,"3611":3.15,"3617":7.84,"3614":15.45,"3615":1.79,"3536":0.59,"3517":4.71,"3518":0,"3529":0,"3519":0,"3516":1.05,"3525":0.63,"3515":0.99,"3542":0.61,"3526":1.40,"3533":0,"3523":0.34,"3528":0.44,"3535":3.70,"3543":2.35,"3540":0.99,"3573":1.19,"3554":4.16,"3555":0,"3566":3.19,"3556":0.86,"3553":2.92,"3562":3.28,"3552":2.24,"3579":2.82,"3563":3.36,"3570":2.25,"3560":3.39,"3565":1.68,"3572":5.09,"3581":1.07,"3574":0.26,"3580":4.69,"3577":2.84,"3578":2.67},"status":{"2556":"u","2560":"u","2562":"u","2564":"u","2565":"u","2569":"u","2575":"u","2577":"u","2593":"u","2614":"u","2660":"u","2630":"u","2659":"u","2651":"u","2704":"u","2708":"u","2710":"u","2728":"u","2713":"u","2719":"u","2717":"u","2716":"u","2723":"u","2724":"u","2725":"u","2726":"u","2741":"u","2750":"u","2756":"u","2762":"u","2764":"u","2808":"u","2806":"u","2778":"u","2787":"u","2793":"u","2799":"u","2809":"u","2801":"u","3629":"u","3640":"u","3630":"u","3631":"u","3644":"u","3634":"u","3641":"u","3655":"u","3648":"u","3651":"u","3652":"u","3677":"u","3668":"u","3671":"u","3678":"u","3692":"u","3688":"u","3689":"u","3721":"u","3714":"u","3704":"u","3705":"u","3715":"u","3720":"u","3729":"u","3722":"u","3725":"u","3726":"u","1252":"u","1230":"u","1233":"u","1229":"u","1253":"u","1240":"u","1250":"u","1255":"u","1247":"u","1257":"u","1327":"u","1329":"u","1549":"u","1536":"u","1551":"u","1543":"u","1600":"u","1623":"u","1625":"u","3446":"u","3456":"u","2979":"u","3104":"u","3006":"u","3029":"u","3031":"u","2232":"u","3758":"u","3740":"u","3751":"u","3741":"u","3764":"u","3755":"u","3745":"u","3752":"u","3766":"u","3759":"u","3762":"u","3763":"u","3788":"u","3779":"u","3789":"u","3803":"u","3799":"u","3800":"u","3814":"u","3825":"u","3816":"u","3826":"u","3836":"u","3837":"u","1215":"u","1193":"u","1196":"u","1192":"u","1216":"u","1203":"u","1213":"u","1218":"u","1210":"u","1266":"u","1290":"u","1292":"u","1488":"u","1512":"u","1514":"u","1506":"u","1562":"u","1586":"u","1588":"u","3483":"u","3493":"u","3504":"u","3251":"u","3253":"u","3261":"u","3275":"u","95":"u","105":"u","76":"u","83":"u","106":"u","93":"u","103":"u","108":"u","100":"u","119":"u","143":"u","145":"u","697":"u","669":"u","696":"u","680":"u","670":"u","671":"u","673":"u","675":"u","693":"u","684":"u","674":"u","682":"u","681":"u","698":"u","685":"u","695":"u","700":"u","691":"u","692":"u","623":"u","601":"u","604":"u","600":"u","609":"u","624":"u","611":"u","626":"u","637":"u","661":"u","3399":"u","3401":"u","3302":"u","3305":"u","3301":"u","3325":"u","3327":"u","291":"u","715":"u","711":"u","737":"u","1078":"u","1092":"u","941":"u","3409":"u","3419":"u","3603":"u","3594":"u","3604":"u","3614":"u","3615":"u","3518":"u","3529":"u","3519":"u","3520":"u","3533":"u","3523":"u","3530":"u","3544":"u","3537":"u","3540":"u","3541":"u","3557":"u","3567":"u"},"id":["freq","ind_type","indic_is","unit","geo","time"],"size":[1,104,1,1,37,1],"dimension":{"freq":{"label":"Time frequency","category":{"index":{"A":0},"label":{"A":"Annual"}}},"ind_type":{"label":"Individual type","category":{"index":{"IND_TOTAL":0,"Y0_15":1,"Y16_17":2,"Y16_19":3,"Y16_24":4,"Y16_29":5,"Y20_24":6,"Y25_29":7,"Y25_34":8,"Y25_54":9,"Y25_64":10,"Y35_44":11,"Y45_54":12,"Y55_64":13,"Y55_74":14,"Y65_74":15,"Y16_24LO":16,"Y16_24ME":17,"Y16_24HI":18,"Y25_54LO":19,"Y25_54ME":20,"Y25_54HI":21,"Y25_64LO":22,"Y25_64ME":23,"Y25_64HI":24,"Y55_74LO":25,"Y55_74ME":26,"Y55_74HI":27,"Y25_64_SALSELFFAM":28,"Y25_64_UNE":29,"Y25_64_EMPL_UNE":30,"Y25_64_RETIROTH":31,"M_Y16_19":32,"F_Y16_19":33,"M_Y16_24":34,"F_Y16_24":35,"M_Y16_29":36,"F_Y16_29":37,"M_Y16_74":38,"F_Y16_74":39,"M_Y20_24":40,"F_Y20_24":41,"M_Y25_29":42,"F_Y25_29":43,"M_Y25_34":44,"F_Y25_34":45,"M_Y25_54":46,"F_Y25_54":47,"M_Y25_64":48,"F_Y25_64":49,"M_Y35_44":50,"F_Y35_44":51,"M_Y45_54":52,"F_Y45_54":53,"M_Y55_64":54,"F_Y55_64":55,"M_Y55_74":56,"F_Y55_74":57,"M_Y65_74":58,"F_Y65_74":59,"M_I0_2":60,"F_I0_2":61,"M_I3_4":62,"F_I3_4":63,"M_I5_8":64,"F_I5_8":65,"I0_2":66,"I3_4":67,"I5_8":68,"CB_EU_FOR":69,"CB_EXT_EU":70,"CB_FOR":71,"CB_NAT":72,"CC_EU_FOR":73,"CC_EXT_EU":74,"CC_FOR":75,"CC_NAT":76,"EMPL_UNE":77,"IND_DEG1":78,"IND_DEG2":79,"IND_DEG3":80,"ISCO_ICT":81,"ISCO_ICTX":82,"ISCO0_5":83,"ISCO6_9":84,"RETIR_OTHER":85,"SAL_SELF_FAM":86,"STUD":87,"UNE":88,"Y16_29LO":89,"Y16_29ME":90,"Y16_29HI":91,"Y75_89":92,"F_Y75_89":93,"M_Y75_89":94,"Y75_89LO":95,"Y75_89ME":96,"Y75_89HI":97,"F_I0_2_75_89":98,"F_I3_4_75_89":99,"F_I5_8_75_89":100,"M_I0_2_75_89":101,"M_I3_4_75_89":102,"M_I5_8_75_89":103},"label":{"IND_TOTAL":"All individuals","Y0_15":"Individuals, 15 years old or less","Y16_17":"Individuals, 16 to 17 years old","Y16_19":"Individuals, 16 to 19 years old","Y16_24":"Individuals, 16 to 24 years old","Y16_29":"Individuals, 16 to 29 years old","Y20_24":"Individuals, 20 to 24 years old","Y25_29":"Individuals, 25 to 29 years old","Y25_34":"Individuals, 25 to 34 years old","Y25_54":"Individuals, 25 to 54 years old","Y25_64":"Individuals, 25 to 64 years old","Y35_44":"Individuals, 35 to 44 years old","Y45_54":"Individuals, 45 to 54 years old","Y55_64":"Individuals, 55 to 64 years old","Y55_74":"Individuals, 55 to 74 years old","Y65_74":"Individuals, 65 to 74 years old","Y16_24LO":"Individuals aged 16-24 with low education","Y16_24ME":"Individuals aged 16-24 with medium formal education","Y16_24HI":"Individuals aged 16-24 with high formal education","Y25_54LO":"Individuals aged 25 to 54 with low formal education","Y25_54ME":"Individuals aged 25 to 54 with medium formal education","Y25_54HI":"Individuals aged 25 to 54 with high formal education","Y25_64LO":"Individuals aged 25 to 64 with low formal education","Y25_64ME":"Individuals aged 25 to 64 with medium formal education","Y25_64HI":"Individuals aged 25 to 64 with high formal education","Y55_74LO":"Individuals aged 55 to 74 with low formal education","Y55_74ME":"Individuals aged 55 to 74 with medium formal education","Y55_74HI":"Individuals aged 55 to 74 with high formal education","Y25_64_SALSELFFAM":"Individuals aged 25 to 64 who are employees, self-employed or family workers","Y25_64_UNE":"Individuals aged 25 to 64 who are unemployed","Y25_64_EMPL_UNE":"Individuals aged 25 to 64 who are in the labour force (employed and unemployed)","Y25_64_RETIROTH":"Individuals aged 25 to 64 who are retired or not in the labour force (excluding students)","M_Y16_19":"Males, 16 to 19 years old","F_Y16_19":"Females, 16 to 19 years old","M_Y16_24":"Males, 16 to 24 years old","F_Y16_24":"Females, 16 to 24 years old","M_Y16_29":"Males, 16 to 29 years old","F_Y16_29":"Females, 16 to 29 years old","M_Y16_74":"Males, 16 to 74 years old","F_Y16_74":"Females, 16 to 74 years old","M_Y20_24":"Males, 20 to 24 years old","F_Y20_24":"Females, 20 to 24 years old","M_Y25_29":"Males, 25 to 29 years old","F_Y25_29":"Females, 25 to 29 years old","M_Y25_34":"Males, 25 to 34 years old","F_Y25_34":"Females, 25 to 34 years old","M_Y25_54":"Males 25 to 54 years old","F_Y25_54":"Females 25 to 54 years old","M_Y25_64":"Males, 25 to 64 years old","F_Y25_64":"Females, 25 to 64 years old","M_Y35_44":"Males 35 to 44 years old","F_Y35_44":"Females 35 to 44 years old","M_Y45_54":"Males 45 to 54 years old","F_Y45_54":"Females 45 to 54 years old","M_Y55_64":"Males 55 to 64 years old","F_Y55_64":"Females 55 to 64 years old","M_Y55_74":"Males 55 to 74 years old","F_Y55_74":"Females 55 to 74 years old","M_Y65_74":"Males 65 to 74 years old","F_Y65_74":"Females 65 to 74 years old","M_I0_2":"Males with low formal education","F_I0_2":"Females with low formal education","M_I3_4":"Males with medium formal education","F_I3_4":"Females with medium formal education","M_I5_8":"Males with high formal education","F_I5_8":"Females with high formal education","I0_2":"Individuals with no or low formal education","I3_4":"Individuals with medium formal education","I5_8":"Individuals with high formal education","CB_EU_FOR":"Individuals who are born in another EU Member State","CB_EXT_EU":"Individuals who are born in non-EU country","CB_FOR":"Individuals who are foreign-born","CB_NAT":"Individuals who are native-born","CC_EU_FOR":"Nationals of another EU-Member State","CC_EXT_EU":"Nationals of non-EU country","CC_FOR":"Non-nationals","CC_NAT":"Nationals","EMPL_UNE":"Individuals in the labour force (employed and unemployed)","IND_DEG1":"Individuals living in cities","IND_DEG2":"Individuals living in towns and suburbs","IND_DEG3":"Individuals living in rural areas","ISCO_ICT":"ICT professionals","ISCO_ICTX":"Non ICT professionals","ISCO0_5":"Non-manual including the armed forces","ISCO6_9":"Manual","RETIR_OTHER":"Individuals who are retired or not in the labour force (excluding students)","SAL_SELF_FAM":"Employees, self-employed, family workers","STUD":"Students","UNE":"Unemployed","Y16_29LO":"Individuals aged 16-29 with low formal education","Y16_29ME":"Individuals aged 16-29 with medium formal education","Y16_29HI":"Individuals aged 16-29 with high formal education","Y75_89":"All persons 75-89","F_Y75_89":"Females 75-89","M_Y75_89":"Males 75-89","Y75_89LO":"Persons aged 75-89 with no or low education","Y75_89ME":"Persons aged 75-89 with medium education","Y75_89HI":"Persons aged 75-89 with high education","F_I0_2_75_89":"Females 75-89 with no or low education","F_I3_4_75_89":"Females 75-89 with medium education","F_I5_8_75_89":"Females 75-89 with high education","M_I0_2_75_89":"Males 75-89 with no or low education","M_I3_4_75_89":"Males 75-89 with medium education","M_I5_8_75_89":"Males 75-89 with high education"}}},"indic_is":{"label":"Information society indicator","category":{"index":{"I_IUAI":0},"label":{"I_IUAI":"Use of generative AI tools: in the last 3 months"}}},"unit":{"label":"Unit of measure","category":{"index":{"PC_IND":0},"label":{"PC_IND":"Percentage of individuals"}}},"geo":{"label":"Geopolitical entity (reporting)","category":{"index":{"EU27_2020":0,"EA":1,"BE":2,"BG":3,"CZ":4,"DK":5,"DE":6,"EE":7,"IE":8,"EL":9,"ES":10,"FR":11,"HR":12,"IT":13,"CY":14,"LV":15,"LT":16,"LU":17,"HU":18,"MT":19,"NL":20,"AT":21,"PL":22,"PT":23,"RO":24,"SI":25,"SK":26,"FI":27,"SE":28,"NO":29,"CH":30,"BA":31,"MK":32,"AL":33,"RS":34,"TR":35,"XK":36},"label":{"EU27_2020":"European Union - 27 countries (from 2020)","EA":"Euro area (EA11-1999, EA12-2001, EA13-2007, EA15-2008, EA16-2009, EA17-2011, EA18-2014, EA19-2015, EA20-2023, EA21-2026)","BE":"Belgium","BG":"Bulgaria","CZ":"Czechia","DK":"Denmark","DE":"Germany","EE":"Estonia","IE":"Ireland","EL":"Greece","ES":"Spain","FR":"France","HR":"Croatia","IT":"Italy","CY":"Cyprus","LV":"Latvia","LT":"Lithuania","LU":"Luxembourg","HU":"Hungary","MT":"Malta","NL":"Netherlands","AT":"Austria","PL":"Poland","PT":"Portugal","RO":"Romania","SI":"Slovenia","SK":"Slovakia","FI":"Finland","SE":"Sweden","NO":"Norway","CH":"Switzerland","BA":"Bosnia and Herzegovina","MK":"North Macedonia","AL":"Albania","RS":"Serbia","TR":"Türkiye","XK":"Kosovo*"}}},"time":{"label":"Time","category":{"index":{"2025":0},"label":{"2025":"2025"}}}},"extension":{"lang":"EN","id":"ISOC_AI_IAIU","agencyId":"ESTAT","version":"1.0","datastructure":{"id":"ISOC_AI_IAIU","agencyId":"ESTAT","version":"5.0"},"annotation":[{"type":"CREATED","date":"2025-12-16T08:26:16+0100"},{"type":"DISSEMINATION_DOI_XML","title":"<adms:identifier xmlns:adms=\"http://www.w3.org/ns/adms#\" xmlns:skos=\"http://www.w3.org/2004/02/skos/core.html\" xmlns:dct=\"http://purl.org/dc/terms/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\"><adms:Identifier rdf:about=\"https://doi.org/10.2908/ISOC_AI_IAIU\"><skos:notation rdf:datatype=\"http://purl.org/spar/datacite/doi\">10.2908/ISOC_AI_IAIU</skos:notation><dct:creator rdf:resource=\"http://publications.europa.eu/resource/authority/corporate-body/ESTAT\"/><dct:issued rdf:datatype=\"http://www.w3.org/2001/XMLSchema#date\">2025-12-16</dct:issued></adms:Identifier></adms:identifier>"},{"type":"DISSEMINATION_OBJECT_TYPE","title":"DATASET"},{"type":"DISSEMINATION_TIMESTAMP_DATA","date":"2026-06-05T11:00:00+0200"},{"type":"DISSEMINATION_TIMESTAMP_GLOBAL","date":"2026-06-05T11:00:00+0200"},{"type":"DISSEMINATION_TIMESTAMP_PLANNED","date":"2026-06-05T11:00:00+0200"},{"type":"ESMS_HTML","title":"Explanatory texts (metadata)","href":"https://ec.europa.eu/eurostat/cache/metadata/en/isoc_i_esms.htm"},{"type":"ESMS_SDMX","title":"Explanatory texts (metadata)","href":"https://ec.europa.eu/eurostat/api/dissemination/files?file=metadata/isoc_i_esms.sdmx.zip"},{"type":"OBS_COUNT","title":"35810"},{"type":"OBS_PERIOD_OVERALL_LATEST","title":"2025"},{"type":"OBS_PERIOD_OVERALL_OLDEST","title":"2025"},{"type":"SOURCE_INSTITUTIONS","text":"Eurostat"},{"type":"UPDATE_DATA","date":"2026-06-05T11:00:00+0200"},{"type":"UPDATE_STRUCTURE","date":"2026-04-17T11:00:00+0200"}],"status":{"label":{"u":"low reliability"}},"positions-with-no-data":{"freq":[],"ind_type":[],"indic_is":[],"unit":[],"geo":[],"time":[]}}}

==> anc/data/pg.json <==
{"version":"2.0","class":"dataset","label":"Population in private households by educational attainment level","source":"ESTAT","updated":"2026-09-10T23:00:00+0200","value":{"42":1304.2,"43":1290.7,"66":691.7,"67":663.5,"4":2117.2,"5":1947.6,"6":855.8,"7":837.4,"62":1224.9,"63":1247.7,"28":150.4,"29":145.1,"8":1039.9,"9":1046.6,"12":13347.6,"13":12094.3,"10":1094.1,"11":1067.3,"2":74196.3,"3":71806.8,"14":177.7,"15":169.5,"18":2002.7,"19":1998.5,"20":15015.7,"21":14945.4,"0":85904.3,"1":83352.2,"54":805.8,"55":802.6,"22":11322.7,"23":10938.9,"24":502.2,"25":495.3,"36":1291.1,"37":1275.0,"16":738.1,"17":715.5,"58":65.4,"59":69.5,"26":17274.1,"27":17106.8,"32":239.4,"33":215.1,"34":121.0,"35":119.8,"30":208.5,"31":200.0,"70":431.7,"71":431.9,"38":155.0,"39":159.6,"40":3440.4,"41":3363.6,"60":850.0,"61":835.7,"44":3329.4,"45":3328.2,"46":3587.4,"47":3429.7,"48":3501.4,"49":3407.8,"72":1106.6,"73":1023.0,"56":1452.2,"57":1420.5,"50":288.8,"51":287.4,"52":541.7,"53":544.1,"74":33993.6,"75":33283.7,"118":3308.7,"119":3331.9,"142":1584.9,"143":1591.6,"80":3333.8,"81":3345.0,"82":2630.1,"83":2555.6,"138":2790.3,"139":2811.1,"104":256.3,"105":262.3,"84":5072.5,"85":4994.0,"88":30987.2,"89":31289.5,"86":1709.1,"87":1716.2,"78":109846.9,"79":110495.5,"90":467.7,"91":470.6,"94":3523.7,"95":3522.2,"96":9122.9,"97":9314.0,"76":148048.3,"77":148424.2,"130":1862.8,"131":1870.6,"98":19773.3,"99":19695.3,"100":1692.6,"101":1701.2,"112":4055.0,"113":3989.1,"92":1374.1,"93":1362.3,"134":108.3,"135":110.9,"102":18727.8,"103":18954.7,"108":1079.3,"109":1066.7,"110":153.2,"111":153.1,"106":699.1,"107":702.1,"146":681.8,"147":672.1,"114":156.7,"115":154.4,"116":4913.0,"117":4847.8,"136":1563.4,"137":1569.3,"120":15660.5,"121":15499.6,"122":2334.4,"123":2478.9,"124":8750.7,"125":8755.6,"148":2773.4,"149":2788.7,"132":2953.5,"133":2974.1,"126":844.2,"127":841.4,"128":2606.1,"129":2575.9,"150":15244.8,"151":15674.0,"194":2250.4,"195":2254.7,"218":378.5,"219":388.2,"156":3247.3,"157":3442.0,"158":1358.6,"159":1423.7,"214":2604.4,"215":2612.7,"180":315.3,"181":322.1,"160":1766.9,"161":1833.3,"164":18233.7,"165":19151.2,"162":1588.2,"163":1641.1,"154":81152.7,"155":83848.4,"166":368.2,"167":371.6,"170":2250.8,"171":2229.1,"172":13235.1,"173":13588.4,"152":100459.4,"153":103375.5,"206":1459.1,"207":1469.3,"174":17540.0,"175":18262.9,"176":740.8,"177":749.6,"188":1877.7,"189":1896.7,"168":1803.8,"169":1915.8,"210":109.8,"211":109.5,"178":8110.7,"179":8053.4,"184":889.5,"185":931.9,"186":234.5,"187":239.1,"182":463.8,"183":466.2,"222":285.6,"223":288.8,"190":136.7,"191":145.0,"192":4956.6,"193":5127.8,"212":1724.6,"213":1755.5,"196":8747.6,"197":8764.9,"198":2104.8,"199":2230.9,"200":2185.6,"201":2201.6,"224":1186.9,"225":1199.6,"208":3140.7,"209":3189.5,"202":449.3,"203":453.5,"204":1003.5,"205":1020.1,"226":13480.2,"227":14035.4},"status":{"6":"b","22":"b","82":"b","98":"b","158":"b","174":"b"},"id":["freq","unit","sex","age","isced11","geo","time"],"size":[1,1,1,1,3,38,2],"dimension":{"freq":{"label":"Time frequency","category":{"index":{"A":0},"label":{"A":"Annual"}}},"unit":{"label":"Unit of measure","category":{"index":{"THS_PER":0},"label":{"THS_PER":"Thousand persons"}}},"sex":{"label":"Sex","category":{"index":{"T":0},"label":{"T":"Total"}}},"age":{"label":"Age class","category":{"index":{"Y15-74":0},"label":{"Y15-74":"From 15 to 74 years"}}},"isced11":{"label":"International Standard Classification of Education (ISCED 2011)","category":{"index":{"ED0-2":0,"ED3_4":1,"ED5-8":2},"label":{"ED0-2":"Less than primary, primary and lower secondary education (levels 0-2)","ED3_4":"Upper secondary and post-secondary non-tertiary education (levels 3 and 4)","ED5-8":"Tertiary education (levels 5-8)"}}},"geo":{"label":"Geopolitical entity (reporting)","category":{"index":{"EU27_2020":0,"EA21":1,"BE":2,"BG":3,"CZ":4,"DK":5,"DE":6,"EE":7,"IE":8,"EL":9,"ES":10,"FR":11,"HR":12,"IT":13,"CY":14,"LV":15,"LT":16,"LU":17,"HU":18,"MT":19,"NL":20,"AT":21,"PL":22,"PT":23,"RO":24,"SI":25,"SK":26,"FI":27,"SE":28,"IS":29,"NO":30,"CH":31,"UK":32,"BA":33,"ME":34,"MK":35,"RS":36,"TR":37},"label":{"EU27_2020":"European Union - 27 countries (from 2020)","EA21":"Euro area – 21 countries (from 2026)","BE":"Belgium","BG":"Bulgaria","CZ":"Czechia","DK":"Denmark","DE":"Germany","EE":"Estonia","IE":"Ireland","EL":"Greece","ES":"Spain","FR":"France","HR":"Croatia","IT":"Italy","CY":"Cyprus","LV":"Latvia","LT":"Lithuania","LU":"Luxembourg","HU":"Hungary","MT":"Malta","NL":"Netherlands","AT":"Austria","PL":"Poland","PT":"Portugal","RO":"Romania","SI":"Slovenia","SK":"Slovakia","FI":"Finland","SE":"Sweden","IS":"Iceland","NO":"Norway","CH":"Switzerland","UK":"United Kingdom","BA":"Bosnia and Herzegovina","ME":"Montenegro","MK":"North Macedonia","RS":"Serbia","TR":"Türkiye"}}},"time":{"label":"Time","category":{"index":{"2024":0,"2025":1},"label":{"2024":"2024","2025":"2025"}}}},"extension":{"lang":"EN","id":"LFSA_PGAED","agencyId":"ESTAT","version":"1.0","datastructure":{"id":"LFSA_PGAED","agencyId":"ESTAT","version":"59.0"},"annotation":[{"type":"CREATED","date":"2009-03-27T17:52:43+0100"},{"type":"DISSEMINATION_DOI_XML","title":"<adms:identifier xmlns:adms=\"http://www.w3.org/ns/adms#\" xmlns:skos=\"http://www.w3.org/2004/02/skos/core.html\" xmlns:dct=\"http://purl.org/dc/terms/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\"><adms:Identifier rdf:about=\"https://doi.org/10.2908/LFSA_PGAED\"><skos:notation rdf:datatype=\"http://purl.org/spar/datacite/doi\">10.2908/LFSA_PGAED</skos:notation><dct:creator rdf:resource=\"http://publications.europa.eu/resource/authority/corporate-body/ESTAT\"/><dct:issued rdf:datatype=\"http://www.w3.org/2001/XMLSchema#date\">2023-01-19</dct:issued></adms:Identifier></adms:identifier>"},{"type":"DISSEMINATION_EXPLANATORY_LINK","title":"text-category","href":"https://ec.europa.eu/eurostat/databrowser-backend/api/public/explanatory-notes/get/Info_note_LFSQ_20240604.pdf","text":"Information note"},{"type":"DISSEMINATION_EXPLANATORY_LINK","title":"text-category","href":"https://ec.europa.eu/eurostat/databrowser-backend/api/public/explanatory-notes/get/Info_note_LFSQ_20240604.pdf"},{"type":"DISSEMINATION_EXPLANATORY_LINK","title":"text-category","href":"https://ec.europa.eu/eurostat/databrowser-backend/api/public/explanatory-notes/get/Info_note_LFSQ_20240604.pdf"},{"type":"DISSEMINATION_OBJECT_TYPE","title":"DATASET"},{"type":"DISSEMINATION_TIMESTAMP_DATA","date":"2026-09-10T23:00:00+0200"},{"type":"DISSEMINATION_TIMESTAMP_GLOBAL","date":"2026-09-10T23:00:00+0200"},{"type":"DISSEMINATION_TIMESTAMP_PLANNED","date":"2026-09-10T23:00:00+0200"},{"type":"ESMS_HTML","title":"Explanatory texts (metadata)","href":"https://ec.europa.eu/eurostat/cache/metadata/en/lfsa_esms.htm"},{"type":"ESMS_SDMX","title":"Explanatory texts (metadata)","href":"https://ec.europa.eu/eurostat/api/dissemination/files?file=metadata/lfsa_esms.sdmx.zip"},{"type":"OBS_COUNT","title":"445214"},{"type":"OBS_PERIOD_OVERALL_LATEST","title":"2025"},{"type":"OBS_PERIOD_OVERALL_OLDEST","title":"1983"},{"type":"SOURCE_INSTITUTIONS","text":"Eurostat"},{"type":"UPDATE_DATA","date":"2026-09-10T23:00:00+0200"},{"type":"UPDATE_STRUCTURE","date":"2026-09-10T23:00:00+0200"}],"status":{"label":{"b":"break in time series"}},"positions-with-no-data":{"freq":[],"unit":[],"sex":[],"age":[],"isced11":[],"geo":[32,34],"time":[]}}}

==> anc/describe_m1.py <==
"""Descriptive medians of the M1 gaps for the paper (Section 4.1, the sentence after Table 1).

Reads the per-country table written by
analysis.py and prints, for each gap measure on each side, the sorted values, the two middle values (n = 16, so the
median is the mean of the 8th and 9th values, as in analysis.py) and the median. Log ratios are recomputed from the
unrounded rates in the table, not from its rounded lnR columns.
Usage: python3 -I describe_m1.py out > out/m1_descriptive.txt
"""
import sys, os, csv, math, logging
logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger("edu3_describe")


def median(xs):
    s = sorted(xs)
    m = len(s)
    return s[m // 2] if m % 2 else (s[m // 2 - 1] + s[m // 2]) / 2


def main(outdir):
    path = os.path.join(outdir, "idea3_rev_country_table.csv")
    log.info("START read %s", path)
    try:
        rows = [r for r in csv.DictReader(open(path)) if r["analysis"] == "M1 main"]
    except Exception:
        log.error("FAILURE read %s", path, exc_info=True)
        raise
    log.info("SUCCESS %d M1 rows", len(rows))
    sides = {"GenAI 2025": ("genai_low", "genai_high"), "internet, matched year": ("net_low", "net_high")}
    for side, (lo, hi) in sides.items():
        for name, fn in (("log ratio ln(high/low)", lambda r: math.log(float(r[hi]) / float(r[lo]))),
                         ("point gap high-low", lambda r: float(r[hi]) - float(r[lo]))):
            vals = sorted((fn(r), r["geo"]) for r in rows)
            n = len(vals)
            mid = vals[n // 2 - 1:n // 2 + 1] if n % 2 == 0 else vals[n // 2:n // 2 + 1]
            med = median([v for v, _ in vals])
            print(f"{side} | {name} | n={n} | sorted: " + " ".join(f"{g}={v:.3f}" for v, g in vals))
            print(f"    middle: " + ", ".join(f"{g} {v:.3f}" for v, g in mid) + f" | median {med:.3f}"
                  + (f" | exp(median) {math.exp(med):.2f}" if name.startswith("log") else ""))


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/fetch.py <==
"""Fetch the four public Eurostat extracts used by the paper and record SHA-256 hashes.

Eurostat dissemination API (JSON-stat 2.0), plain GET with the Python urllib default headers plus a
descriptive User-Agent; no key, no login. Paced at >= 1.5 s between requests.
Usage: python3 -I fetch.py <datadir>
"""
import sys, os, json, time, hashlib, logging, urllib.request, datetime

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger("edu3_fetch")
BASE = "https://ec.europa.eu/eurostat/api/dissemination/statistics/1.0/data/"
UA = "research-replication-script/1.0 (public statistics, non-commercial)"
QUERIES = {
    "ai.json": "isoc_ai_iaiu?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IUAI",
    "iu.json": "isoc_ci_ifp_iu?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IU3&indic_is=I_ILT12",
    "bk.json": "isoc_ci_ac_i?format=JSON&lang=EN&unit=PC_IND&indic_is=I_IUBK",
    "pg.json": "lfsa_pgaed?format=JSON&lang=EN&unit=THS_PER&sex=T&age=Y15-74"
               "&isced11=ED0-2&isced11=ED3_4&isced11=ED5-8&time=2024&time=2025",
}


def main(outdir):
    os.makedirs(outdir, exist_ok=True)
    manifest = {"accessed_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(timespec="seconds"),
                "files": {}}
    for i, (name, q) in enumerate(QUERIES.items()):
        if i:
            time.sleep(1.5)
        url = BASE + q
        log.info("START GET %s", url)
        try:
            req = urllib.request.Request(url, headers={"User-Agent": UA})
            body = urllib.request.urlopen(req, timeout=180).read()
        except Exception:
            log.error("FAILURE GET %s", url, exc_info=True)
            raise
        d = json.loads(body)
        with open(os.path.join(outdir, name), "wb") as f:
            f.write(body)
        sha = hashlib.sha256(body).hexdigest()
        manifest["files"][name] = {"url": url, "bytes": len(body), "sha256": sha, "updated": d.get("updated"),
                                   "dims": dict(zip(d["id"], d["size"]))}
        log.info("SUCCESS %s bytes=%d sha256=%s updated=%s", name, len(body), sha[:12], d.get("updated"))
    with open(os.path.join(outdir, "MANIFEST.json"), "w") as f:
        json.dump(manifest, f, indent=1)
    log.info("SUCCESS wrote manifest")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/make_figs.py <==
"""Figures for the paper from the fetched Eurostat extracts and the analysis outputs.
Usage: python3 -I make_figs.py <datadir> <outdir> <figdir>
fig1: per matched country, internet 2002-2012 trajectory (overall use vs high/low ratio, log scale)
      with the 2025 generative AI point; the M1 matched internet year is ringed.
fig2: median country-level change (generative AI minus internet) with 95% bootstrap intervals,
      log ratio and percentage-point gap, for every analysis in the summary file except F4.
"""
import sys, os, json, csv, logging
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger("edu3_figs")
DATA, OUT, FIG = sys.argv[1:4]
os.makedirs(FIG, exist_ok=True)


def load(path):
    log.info("START load %s", path)
    d = json.load(open(path))
    ids, sizes = d["id"], d["size"]
    cats = {dim: {v: k for k, v in d["dimension"][dim]["category"]["index"].items()} for dim in ids}
    out = {}
    for k, v in d.get("value", {}).items():
        n, coord = int(k), {}
        for dim, s in reversed(list(zip(ids, sizes))):
            coord[dim] = cats[dim][n % s]
            n //= s
        out[(coord["indic_is"], coord["ind_type"], coord["geo"], int(coord["time"]))] = (v, d.get("status", {}).get(k))
    log.info("SUCCESS %s cells=%d", path, len(out))
    return out


iu = load(os.path.join(DATA, "iu.json"))
rows = list(csv.DictReader(open(os.path.join(OUT, "idea3_rev_country_table.csv"))))
m1 = [r for r in rows if r["analysis"] == "M1 main"]
log.info("M1 rows=%d", len(m1))

fig, axes = plt.subplots(4, 4, figsize=(11, 10), sharex=True, sharey=True)
for ax, r in zip(axes.flat, m1):
    g = r["geo"]
    xs, ys = [], []
    for y in range(2002, 2013):
        cells = [iu.get(("I_IU3", t, g, y)) for t in ("IND_TOTAL", "I0_2", "I5_8")]
        if any(c is None or c[0] is None or (c[1] and "u" in c[1]) for c in cells) or cells[1][0] <= 0:
            continue
        xs.append(cells[0][0]); ys.append(cells[2][0] / cells[1][0])
    ax.plot(xs, ys, "-", color="0.45", lw=1, marker=".", ms=3, label="internet 2002-2012")
    ax.plot([float(r["net_total"])], [float(r["net_high"]) / float(r["net_low"])], "o", mfc="none", mec="0.1",
            ms=8, label="matched internet year")
    ax.plot([float(r["genai_total"])], [float(r["genai_high"]) / float(r["genai_low"])], "D", color="C3", ms=6,
            label="generative AI 2025")
    ax.set_yscale("log")
    ax.set_title(f"{g} (internet {r['net_year']})", fontsize=9)
    ax.grid(alpha=0.3)
for ax in axes[-1]:
    ax.set_xlabel("overall use, % of 16-74")
for ax in axes[:, 0]:
    ax.set_ylabel("high / low education")
axes.flat[0].legend(fontsize=6, loc="upper right")
fig.suptitle("Education ratio of use by overall use level: internet trajectory vs generative AI 2025", fontsize=11)
fig.tight_layout()
fig.savefig(os.path.join(FIG, "fig1_trajectories.png"), dpi=150)
log.info("SUCCESS wrote fig1")

summ = [s for s in csv.DictReader(open(os.path.join(OUT, "idea3_rev_summary.csv"))) if s["lnR_median"]]
summ = [s for s in summ if not s["analysis"].startswith("F4")]
fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 7), sharey=True)
labels = [f"{s['analysis']} (n={s['n']})" + ("" if s["planned"] == "True" else " *") for s in summ]
yy = list(range(len(summ)))[::-1]
for ax, m, ttl in ((a1, "lnR", "change in ln(high/low)"), (a2, "D", "change in high - low, points")):
    for y, s in zip(yy, summ):
        med, lo, hi = float(s[f"{m}_median"]), float(s[f"{m}_ci_lo"]), float(s[f"{m}_ci_hi"])
        col = "C0" if s["planned"] == "True" else "C1"
        ax.plot([lo, hi], [y, y], "-", color=col, lw=1.5)
        ax.plot([med], [y], "o", color=col)
    ax.axvline(0, color="0.3", lw=0.8)
    ax.set_xlabel(ttl)
    ax.grid(axis="x", alpha=0.3)
a1.set_yticks(yy)
a1.set_yticklabels(labels, fontsize=7)
fig.suptitle("Median country change, generative AI 2025 minus internet at matched year (95% bootstrap interval)\n"
             "blue = planned (analysis plan), orange * = exploratory; negative = smaller gap for generative AI", fontsize=10)
fig.tight_layout()
fig.savefig(os.path.join(FIG, "fig2_forest.png"), dpi=150)
log.info("SUCCESS wrote fig2")


==> anc/out/flag_audit.csv <==
analysis,table,dim1,dim2,geo,year,value,flag
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,AT,2025,39.42,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2003,41.02,
M1,isoc_ai_iaiu,I_IUAI,I0_2,AT,2025,27.98,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2003,22.27,
M1,isoc_ai_iaiu,I_IUAI,I5_8,AT,2025,54.08,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2003,78.86,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,BG,2025,22.5,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2006,24.35,
M1,isoc_ai_iaiu,I_IUAI,I0_2,BG,2025,13.56,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2006,11.0,
M1,isoc_ai_iaiu,I_IUAI,I5_8,BG,2025,41.25,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2006,57.8,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CY,2025,44.2,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2009,47.87,
M1,isoc_ai_iaiu,I_IUAI,I0_2,CY,2025,19.88,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2009,20.58,
M1,isoc_ai_iaiu,I_IUAI,I5_8,CY,2025,64.64,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2009,78.71,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CZ,2025,35.35,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2005,32.11,
M1,isoc_ai_iaiu,I_IUAI,I0_2,CZ,2025,47.24,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2005,25.73,
M1,isoc_ai_iaiu,I_IUAI,I5_8,CZ,2025,55.8,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2005,72.68,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,EE,2025,46.64,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2004,50.48,
M1,isoc_ai_iaiu,I_IUAI,I0_2,EE,2025,47.55,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2004,42.27,
M1,isoc_ai_iaiu,I_IUAI,I5_8,EE,2025,54.71,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2004,69.33,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,EL,2025,44.09,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2010,44.44,
M1,isoc_ai_iaiu,I_IUAI,I0_2,EL,2025,18.86,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2010,16.11,
M1,isoc_ai_iaiu,I_IUAI,I5_8,EL,2025,66.43,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2010,75.93,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,ES,2025,37.88,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2003,36.63,
M1,isoc_ai_iaiu,I_IUAI,I0_2,ES,2025,20.18,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2003,14.91,
M1,isoc_ai_iaiu,I_IUAI,I5_8,ES,2025,50.62,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2003,71.19,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,HU,2025,29.56,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2004,27.74,
M1,isoc_ai_iaiu,I_IUAI,I0_2,HU,2025,21.88,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2004,12.51,
M1,isoc_ai_iaiu,I_IUAI,I5_8,HU,2025,45.12,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2004,67.99,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,LT,2025,36.89,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2005,34.34,
M1,isoc_ai_iaiu,I_IUAI,I0_2,LT,2025,43.95,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2005,28.36,
M1,isoc_ai_iaiu,I_IUAI,I5_8,LT,2025,53.91,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2005,68.58,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,LV,2025,33.4,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2004,33.09,
M1,isoc_ai_iaiu,I_IUAI,I0_2,LV,2025,42.37,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2004,19.19,
M1,isoc_ai_iaiu,I_IUAI,I5_8,LV,2025,46.92,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2004,63.76,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,MK,2025,22.03,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2004,21.12,
M1,isoc_ai_iaiu,I_IUAI,I0_2,MK,2025,10.47,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2004,10.75,
M1,isoc_ai_iaiu,I_IUAI,I5_8,MK,2025,43.81,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2004,43.92,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,MT,2025,46.46,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2007,45.33,
M1,isoc_ai_iaiu,I_IUAI,I0_2,MT,2025,14.89,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2007,28.38,
M1,isoc_ai_iaiu,I_IUAI,I5_8,MT,2025,71.46,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2007,91.55,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,PT,2025,38.7,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2007,39.62,
M1,isoc_ai_iaiu,I_IUAI,I0_2,PT,2025,14.63,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2007,23.91,
M1,isoc_ai_iaiu,I_IUAI,I5_8,PT,2025,63.44,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2007,89.51,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,RO,2025,17.76,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2006,20.85,
M1,isoc_ai_iaiu,I_IUAI,I0_2,RO,2025,9.95,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2006,1.66,
M1,isoc_ai_iaiu,I_IUAI,I5_8,RO,2025,41.02,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2006,65.76,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,SI,2025,37.56,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2004,36.94,
M1,isoc_ai_iaiu,I_IUAI,I0_2,SI,2025,31.33,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2004,16.36,
M1,isoc_ai_iaiu,I_IUAI,I5_8,SI,2025,58.98,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2004,84.42,
M1,isoc_ai_iaiu,I_IUAI,IND_TOTAL,TR,2025,17.19,
M1,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2005,13.93,
M1,isoc_ai_iaiu,I_IUAI,I0_2,TR,2025,6.42,
M1,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2005,3.84,
M1,isoc_ai_iaiu,I_IUAI,I5_8,TR,2025,35.84,
M1,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2005,62.64,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,BG,2025,22.5,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2004,15.87,
F2,isoc_ai_iaiu,I_IUAI,I0_2,BG,2025,13.56,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2004,6.83,
F2,isoc_ai_iaiu,I_IUAI,I3_4,BG,2025,15.32,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2004,13.54,
F2,isoc_ai_iaiu,I_IUAI,I5_8,BG,2025,41.25,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2004,36.8,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CY,2025,44.2,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2006,33.84,
F2,isoc_ai_iaiu,I_IUAI,I0_2,CY,2025,19.88,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2006,11.92,
F2,isoc_ai_iaiu,I_IUAI,I3_4,CY,2025,31.08,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2006,31.84,
F2,isoc_ai_iaiu,I_IUAI,I5_8,CY,2025,64.64,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2006,66.62,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CZ,2025,35.35,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2004,31.55,
F2,isoc_ai_iaiu,I_IUAI,I0_2,CZ,2025,47.24,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2004,24.07,
F2,isoc_ai_iaiu,I_IUAI,I3_4,CZ,2025,25.67,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2004,27.97,
F2,isoc_ai_iaiu,I_IUAI,I5_8,CZ,2025,55.8,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2004,74.18,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,EL,2025,44.09,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2006,28.89,
F2,isoc_ai_iaiu,I_IUAI,I0_2,EL,2025,18.86,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2006,6.69,
F2,isoc_ai_iaiu,I_IUAI,I3_4,EL,2025,36.63,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2006,37.43,
F2,isoc_ai_iaiu,I_IUAI,I5_8,EL,2025,66.43,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2006,64.22,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,ES,2025,37.88,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2002,20.39,
F2,isoc_ai_iaiu,I_IUAI,I0_2,ES,2025,20.18,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2002,6.79,
F2,isoc_ai_iaiu,I_IUAI,I3_4,ES,2025,36.99,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2002,32.03,
F2,isoc_ai_iaiu,I_IUAI,I5_8,ES,2025,50.62,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2002,46.38,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,IE,2025,44.93,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2005,37.29,
F2,isoc_ai_iaiu,I_IUAI,I0_2,IE,2025,48.52,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2005,19.44,
F2,isoc_ai_iaiu,I_IUAI,I3_4,IE,2025,43.86,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2005,42.38,
F2,isoc_ai_iaiu,I_IUAI,I5_8,IE,2025,44.05,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2005,64.91,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,LT,2025,36.89,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2004,29.21,
F2,isoc_ai_iaiu,I_IUAI,I0_2,LT,2025,43.95,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2004,27.5,
F2,isoc_ai_iaiu,I_IUAI,I3_4,LT,2025,17.89,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2004,20.83,
F2,isoc_ai_iaiu,I_IUAI,I5_8,LT,2025,53.91,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2004,37.95,
F2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,RO,2025,17.76,
F2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2004,12.44,
F2,isoc_ai_iaiu,I_IUAI,I0_2,RO,2025,9.95,
F2,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2004,0.73,
F2,isoc_ai_iaiu,I_IUAI,I3_4,RO,2025,13.86,
F2,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2004,10.27,
F2,isoc_ai_iaiu,I_IUAI,I5_8,RO,2025,41.02,
F2,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2004,49.55,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,BG,2025,22.5,
R2,isoc_ai_iaiu,I_IUAI,I0_2,BG,2025,13.56,
R2,isoc_ai_iaiu,I_IUAI,I5_8,BG,2025,41.25,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2004,15.87,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2004,6.83,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2004,13.54,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2004,36.8,
R2,lfsa_pgaed,Y15-74,ED0-2,BG,2025,837.4,
R2,lfsa_pgaed,Y15-74,ED3_4,BG,2025,2555.6,
R2,lfsa_pgaed,Y15-74,ED5-8,BG,2025,1423.7,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CY,2025,44.2,
R2,isoc_ai_iaiu,I_IUAI,I0_2,CY,2025,19.88,
R2,isoc_ai_iaiu,I_IUAI,I5_8,CY,2025,64.64,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2006,33.84,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2006,11.92,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2006,31.84,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2006,66.62,
R2,lfsa_pgaed,Y15-74,ED0-2,CY,2025,145.1,
R2,lfsa_pgaed,Y15-74,ED3_4,CY,2025,262.3,
R2,lfsa_pgaed,Y15-74,ED5-8,CY,2025,322.1,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CZ,2025,35.35,
R2,isoc_ai_iaiu,I_IUAI,I0_2,CZ,2025,47.24,
R2,isoc_ai_iaiu,I_IUAI,I5_8,CZ,2025,55.8,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2004,31.55,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2004,24.07,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2004,27.97,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2004,74.18,
R2,lfsa_pgaed,Y15-74,ED0-2,CZ,2025,1046.6,
R2,lfsa_pgaed,Y15-74,ED3_4,CZ,2025,4994.0,
R2,lfsa_pgaed,Y15-74,ED5-8,CZ,2025,1833.3,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,EL,2025,44.09,
R2,isoc_ai_iaiu,I_IUAI,I0_2,EL,2025,18.86,
R2,isoc_ai_iaiu,I_IUAI,I5_8,EL,2025,66.43,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2008,38.19,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2008,12.09,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2008,48.89,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2008,71.12,
R2,lfsa_pgaed,Y15-74,ED0-2,EL,2025,1998.5,
R2,lfsa_pgaed,Y15-74,ED3_4,EL,2025,3522.2,
R2,lfsa_pgaed,Y15-74,ED5-8,EL,2025,2229.1,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,IE,2025,44.93,
R2,isoc_ai_iaiu,I_IUAI,I0_2,IE,2025,48.52,
R2,isoc_ai_iaiu,I_IUAI,I5_8,IE,2025,44.05,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2004,33.51,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2004,15.7,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2004,38.28,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2004,59.33,
R2,lfsa_pgaed,Y15-74,ED0-2,IE,2025,715.5,
R2,lfsa_pgaed,Y15-74,ED3_4,IE,2025,1362.3,
R2,lfsa_pgaed,Y15-74,ED5-8,IE,2025,1915.8,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,MK,2025,22.03,
R2,isoc_ai_iaiu,I_IUAI,I0_2,MK,2025,10.47,
R2,isoc_ai_iaiu,I_IUAI,I5_8,MK,2025,43.81,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2004,21.12,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2004,10.75,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2004,23.18,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2004,43.92,
R2,lfsa_pgaed,Y15-74,ED0-2,MK,2025,431.9,
R2,lfsa_pgaed,Y15-74,ED3_4,MK,2025,672.1,
R2,lfsa_pgaed,Y15-74,ED5-8,MK,2025,288.8,
R2,isoc_ai_iaiu,I_IUAI,IND_TOTAL,RO,2025,17.76,
R2,isoc_ai_iaiu,I_IUAI,I0_2,RO,2025,9.95,
R2,isoc_ai_iaiu,I_IUAI,I5_8,RO,2025,41.02,
R2,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2004,12.44,
R2,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2004,0.73,
R2,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2004,10.27,
R2,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2004,49.55,
R2,lfsa_pgaed,Y15-74,ED0-2,RO,2025,3407.8,
R2,lfsa_pgaed,Y15-74,ED3_4,RO,2025,8755.6,
R2,lfsa_pgaed,Y15-74,ED5-8,RO,2025,2201.6,
students,isoc_ci_ifp_iu,I_IU3,STUD,AT,2003,81.31,
students,isoc_ai_iaiu,I_IUAI,STUD,AT,2025,85.77,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,AT,2003,66.48,
students,isoc_ai_iaiu,I_IUAI,Y16_24,AT,2025,73.19,
students,isoc_ci_ifp_iu,I_IU3,STUD,BG,2006,75.07,
students,isoc_ai_iaiu,I_IUAI,STUD,BG,2025,60.2,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,BG,2006,52.0,
students,isoc_ai_iaiu,I_IUAI,Y16_24,BG,2025,49.98,
students,isoc_ci_ifp_iu,I_IU3,STUD,CY,2009,95.06,
students,isoc_ai_iaiu,I_IUAI,STUD,CY,2025,86.05,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,CY,2009,85.56,
students,isoc_ai_iaiu,I_IUAI,Y16_24,CY,2025,76.46,
students,isoc_ci_ifp_iu,I_IU3,STUD,CZ,2005,77.68,
students,isoc_ai_iaiu,I_IUAI,STUD,CZ,2025,86.24,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,CZ,2005,63.72,
students,isoc_ai_iaiu,I_IUAI,Y16_24,CZ,2025,78.47,
students,isoc_ci_ifp_iu,I_IU3,STUD,EE,2004,91.88,
students,isoc_ai_iaiu,I_IUAI,STUD,EE,2025,89.43,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,EE,2004,80.97,
students,isoc_ai_iaiu,I_IUAI,Y16_24,EE,2025,82.81,
students,isoc_ci_ifp_iu,I_IU3,STUD,EL,2010,90.18,
students,isoc_ai_iaiu,I_IUAI,STUD,EL,2025,86.49,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,EL,2010,86.11,
students,isoc_ai_iaiu,I_IUAI,Y16_24,EL,2025,83.54,
students,isoc_ci_ifp_iu,I_IU3,STUD,ES,2003,,
students,isoc_ai_iaiu,I_IUAI,STUD,ES,2025,78.64,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,ES,2003,67.53,
students,isoc_ai_iaiu,I_IUAI,Y16_24,ES,2025,75.56,
students,isoc_ci_ifp_iu,I_IU3,STUD,HU,2004,87.35,
students,isoc_ai_iaiu,I_IUAI,STUD,HU,2025,73.05,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,HU,2004,66.51,
students,isoc_ai_iaiu,I_IUAI,Y16_24,HU,2025,62.88,
students,isoc_ci_ifp_iu,I_IU3,STUD,LT,2005,92.72,
students,isoc_ai_iaiu,I_IUAI,STUD,LT,2025,80.89,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,LT,2005,73.65,
students,isoc_ai_iaiu,I_IUAI,Y16_24,LT,2025,73.67,
students,isoc_ci_ifp_iu,I_IU3,STUD,LV,2004,78.58,
students,isoc_ai_iaiu,I_IUAI,STUD,LV,2025,85.49,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,LV,2004,68.53,
students,isoc_ai_iaiu,I_IUAI,Y16_24,LV,2025,73.23,
students,isoc_ci_ifp_iu,I_IU3,STUD,MK,2004,72.7,
students,isoc_ai_iaiu,I_IUAI,STUD,MK,2025,53.32,u
students,isoc_ci_ifp_iu,I_IU3,Y16_24,MK,2004,54.36,
students,isoc_ai_iaiu,I_IUAI,Y16_24,MK,2025,45.37,
students,isoc_ci_ifp_iu,I_IU3,STUD,MT,2007,96.43,
students,isoc_ai_iaiu,I_IUAI,STUD,MT,2025,89.25,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,MT,2007,80.55,
students,isoc_ai_iaiu,I_IUAI,Y16_24,MT,2025,76.38,
students,isoc_ci_ifp_iu,I_IU3,STUD,PT,2007,97.23,
students,isoc_ai_iaiu,I_IUAI,STUD,PT,2025,81.52,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,PT,2007,84.81,
students,isoc_ai_iaiu,I_IUAI,Y16_24,PT,2025,76.54,
students,isoc_ci_ifp_iu,I_IU3,STUD,RO,2006,70.29,
students,isoc_ai_iaiu,I_IUAI,STUD,RO,2025,53.49,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,RO,2006,47.54,
students,isoc_ai_iaiu,I_IUAI,Y16_24,RO,2025,44.05,
students,isoc_ci_ifp_iu,I_IU3,STUD,SI,2004,85.66,
students,isoc_ai_iaiu,I_IUAI,STUD,SI,2025,86.63,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,SI,2004,71.22,
students,isoc_ai_iaiu,I_IUAI,Y16_24,SI,2025,73.03,
students,isoc_ci_ifp_iu,I_IU3,STUD,TR,2005,54.19,
students,isoc_ai_iaiu,I_IUAI,STUD,TR,2025,52.4,
students,isoc_ci_ifp_iu,I_IU3,Y16_24,TR,2005,27.81,
students,isoc_ai_iaiu,I_IUAI,Y16_24,TR,2025,38.52,


==> anc/out/flag_audit_candidates.csv <==
analysis,table,dim1,dim2,geo,year,value,flag
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,AL,2025,27.28,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,AL,2025,7.7,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,AL,2025,29.51,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,AL,2025,59.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2018,62.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2018,41.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2018,71.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2018,93.63,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2019,68.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2019,49.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2019,75.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2019,94.38,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2020,72.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2020,56.12,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2020,79.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2020,95.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2021,79.37,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2021,63.44,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2021,87.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2021,97.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2022,82.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2022,71.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2022,88.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2022,97.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2023,83.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2023,68.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2023,90.02,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2023,97.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2024,86.18,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2024,75.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2024,91.58,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2024,97.88,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AL,2025,87.18,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AL,2025,75.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AL,2025,92.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AL,2025,98.65,
candidates,lfsa_pgaed,Y15-74,ED0-2,AL,2024,,
candidates,lfsa_pgaed,Y15-74,ED3_4,AL,2024,,
candidates,lfsa_pgaed,Y15-74,ED5-8,AL,2024,,
candidates,lfsa_pgaed,Y15-74,ED0-2,AL,2025,,
candidates,lfsa_pgaed,Y15-74,ED3_4,AL,2025,,
candidates,lfsa_pgaed,Y15-74,ED5-8,AL,2025,,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,AT,2025,39.42,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,AT,2025,27.98,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,AT,2025,33.46,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,AT,2025,54.08,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2002,36.56,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2002,20.77,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2002,39.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2002,67.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2003,41.02,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2003,22.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2003,44.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2003,78.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2004,51.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2004,32.35,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2004,54.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2004,77.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2005,55.02,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2005,31.85,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2005,58.51,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2005,79.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2006,61.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2006,37.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2006,63.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2006,85.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2007,66.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2007,42.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2007,69.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2007,87.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2008,71.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2008,46.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2008,74.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2008,95.15,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2009,71.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2009,45.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2009,74.94,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2009,95.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2010,74.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2010,51.78,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2010,76.76,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2010,89.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2011,78.74,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2011,56.01,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2011,81.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2011,93.46,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2012,80.03,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2012,59.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2012,82.16,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2012,93.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2013,80.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2013,56.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2013,83.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2013,95.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2014,81.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2014,52.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2014,81.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2014,95.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2015,83.93,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2015,57.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2015,84.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2015,96.46,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2016,84.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2016,62.26,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2016,83.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2016,96.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2017,87.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2017,66.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2017,87.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2017,97.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2018,87.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2018,71.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2018,86.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2018,96.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2019,87.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2019,72.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2019,85.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2019,97.08,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2020,87.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2020,74.02,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2020,85.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2020,97.1,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2021,92.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2021,78.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2021,92.06,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2021,98.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2022,93.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2022,85.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2022,93.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2022,98.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2023,95.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2023,87.22,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2023,95.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2023,99.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2024,94.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2024,87.06,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2024,94.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2024,99.32,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,AT,2025,95.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,AT,2025,90.01,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,AT,2025,94.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,AT,2025,98.91,
candidates,lfsa_pgaed,Y15-74,ED0-2,AT,2024,1304.2,
candidates,lfsa_pgaed,Y15-74,ED3_4,AT,2024,3308.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,AT,2024,2250.4,
candidates,lfsa_pgaed,Y15-74,ED0-2,AT,2025,1290.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,AT,2025,3331.9,
candidates,lfsa_pgaed,Y15-74,ED5-8,AT,2025,2254.7,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,BA,2025,20.26,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,BA,2025,4.11,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,BA,2025,16.15,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,BA,2025,52.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2018,70.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2018,40.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2018,80.0,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2018,96.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2019,69.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2019,41.97,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2019,76.61,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2019,95.21,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2020,73.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2020,43.93,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2020,80.95,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2020,94.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2021,75.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2021,48.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2021,82.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2021,93.27,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2023,83.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2023,60.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2023,88.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2023,98.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2024,86.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2024,62.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2024,90.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2024,98.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BA,2025,90.11,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BA,2025,71.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BA,2025,94.13,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BA,2025,98.93,
candidates,lfsa_pgaed,Y15-74,ED0-2,BA,2024,691.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,BA,2024,1584.9,
candidates,lfsa_pgaed,Y15-74,ED5-8,BA,2024,378.5,
candidates,lfsa_pgaed,Y15-74,ED0-2,BA,2025,663.5,
candidates,lfsa_pgaed,Y15-74,ED3_4,BA,2025,1591.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,BA,2025,388.2,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,BE,2025,42.01,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,BE,2025,26.26,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,BE,2025,35.48,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,BE,2025,55.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2005,57.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2005,37.63,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2005,62.09,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2005,83.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2006,61.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2006,40.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2006,68.11,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2006,86.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2007,66.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2007,43.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2007,73.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2007,89.13,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2008,68.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2008,46.52,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2008,74.76,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2008,90.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2009,74.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2009,52.93,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2009,80.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2009,94.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2010,77.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2010,57.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2010,84.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2010,93.37,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2011,81.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2011,62.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2011,87.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2011,96.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2012,80.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2012,60.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2012,87.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2012,96.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2013,82.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2013,64.05,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2013,86.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2013,96.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2014,85.0,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2014,67.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2014,88.5,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2014,97.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2015,85.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2015,66.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2015,90.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2015,96.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2016,86.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2016,71.01,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2016,89.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2016,98.08,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2017,87.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2017,71.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2017,91.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2017,98.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2018,88.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2018,72.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2018,92.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2018,98.16,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2019,90.28,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2019,77.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2019,92.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2019,98.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2020,91.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2020,78.63,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2020,94.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2020,98.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2021,92.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2021,82.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2021,94.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2021,97.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2022,94.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2022,83.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2022,95.4,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2022,98.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2023,94.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2023,86.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2023,94.94,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2023,98.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2024,95.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2024,89.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2024,96.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2024,98.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BE,2025,96.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BE,2025,88.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BE,2025,97.35,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BE,2025,99.46,
candidates,lfsa_pgaed,Y15-74,ED0-2,BE,2024,2117.2,
candidates,lfsa_pgaed,Y15-74,ED3_4,BE,2024,3333.8,
candidates,lfsa_pgaed,Y15-74,ED5-8,BE,2024,3247.3,
candidates,lfsa_pgaed,Y15-74,ED0-2,BE,2025,1947.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,BE,2025,3345.0,
candidates,lfsa_pgaed,Y15-74,ED5-8,BE,2025,3442.0,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,BG,2025,22.5,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,BG,2025,13.56,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,BG,2025,15.32,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,BG,2025,41.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2004,15.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2004,6.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2004,13.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2004,36.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2006,24.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2006,11.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2006,20.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2006,57.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2007,30.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2007,12.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2007,29.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2007,69.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2008,34.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2008,15.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2008,33.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2008,70.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2009,41.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2009,16.59,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2009,42.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2009,77.4,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2010,43.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2010,16.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2010,45.47,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2010,81.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2011,47.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2011,17.97,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2011,50.16,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2011,82.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2012,51.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2012,20.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2012,54.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2012,85.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2013,53.06,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2013,20.59,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2013,53.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2013,87.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2014,55.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2014,24.77,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2014,57.13,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2014,87.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2015,56.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2015,26.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2015,56.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2015,87.49,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2016,59.47,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2016,29.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2016,61.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2016,87.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2017,63.41,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2017,32.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2017,65.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2017,91.27,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2018,64.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2018,38.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2018,66.13,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2018,90.04,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2019,67.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2019,38.23,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2019,70.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2019,92.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2020,70.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2020,42.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2020,70.51,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2020,94.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2021,75.27,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2021,54.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2021,77.07,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2021,92.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2022,79.13,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2022,60.53,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2022,80.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2022,94.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2023,80.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2023,58.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2023,80.75,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2023,96.01,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2024,82.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2024,62.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2024,82.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2024,94.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,BG,2025,86.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,BG,2025,71.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,BG,2025,86.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,BG,2025,96.72,
candidates,lfsa_pgaed,Y15-74,ED0-2,BG,2024,855.8,b
candidates,lfsa_pgaed,Y15-74,ED3_4,BG,2024,2630.1,b
candidates,lfsa_pgaed,Y15-74,ED5-8,BG,2024,1358.6,b
candidates,lfsa_pgaed,Y15-74,ED0-2,BG,2025,837.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,BG,2025,2555.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,BG,2025,1423.7,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CH,2025,47.02,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,CH,2025,34.18,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,CH,2025,41.49,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,CH,2025,56.52,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CH,2014,89.73,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CH,2014,75.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CH,2014,89.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CH,2014,96.53,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CH,2017,93.71,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CH,2017,85.08,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CH,2017,94.75,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CH,2017,97.82,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CH,2019,96.51,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CH,2019,90.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CH,2019,96.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CH,2019,98.97,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CH,2021,98.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CH,2021,94.98,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CH,2021,97.69,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CH,2021,99.74,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CH,2023,99.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CH,2023,97.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CH,2023,99.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CH,2023,99.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CH,2025,98.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CH,2025,96.8,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CH,2025,98.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CH,2025,99.75,
candidates,lfsa_pgaed,Y15-74,ED0-2,CH,2024,1224.9,
candidates,lfsa_pgaed,Y15-74,ED3_4,CH,2024,2790.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,CH,2024,2604.4,
candidates,lfsa_pgaed,Y15-74,ED0-2,CH,2025,1247.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,CH,2025,2811.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,CH,2025,2612.7,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CY,2025,44.2,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,CY,2025,19.88,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,CY,2025,31.08,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,CY,2025,64.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2004,31.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2004,13.26,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2004,30.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2004,61.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2005,31.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2005,11.78,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2005,30.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2005,63.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2006,33.84,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2006,11.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2006,31.84,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2006,66.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2007,38.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2007,13.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2007,34.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2007,72.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2008,38.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2008,14.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2008,36.5,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2008,73.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2009,47.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2009,20.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2009,46.61,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2009,78.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2010,52.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2010,23.81,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2010,52.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2010,83.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2011,56.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2011,27.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2011,58.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2011,86.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2012,60.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2012,27.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2012,61.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2012,87.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2013,65.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2013,32.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2013,68.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2013,91.93,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2014,69.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2014,35.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2014,71.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2014,93.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2015,71.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2015,39.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2015,76.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2015,92.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2016,75.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2016,45.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2016,79.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2016,94.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2017,80.74,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2017,50.22,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2017,84.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2017,97.59,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2018,84.43,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2018,54.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2018,88.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2018,97.48,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2019,86.06,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2019,56.05,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2019,90.0,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2019,97.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2020,90.8,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2020,69.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2020,93.64,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2020,99.13,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2021,90.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2021,67.89,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2021,93.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2021,98.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2022,89.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2022,65.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2022,90.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2022,97.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2023,91.22,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2023,65.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2023,93.48,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2023,99.07,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2024,94.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2024,77.8,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2024,95.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2024,99.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CY,2025,93.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CY,2025,75.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CY,2025,95.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CY,2025,99.14,
candidates,lfsa_pgaed,Y15-74,ED0-2,CY,2024,150.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,CY,2024,256.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,CY,2024,315.3,
candidates,lfsa_pgaed,Y15-74,ED0-2,CY,2025,145.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,CY,2025,262.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,CY,2025,322.1,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,CZ,2025,35.35,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,CZ,2025,47.24,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,CZ,2025,25.67,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,CZ,2025,55.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2003,27.99,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2003,24.5,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2003,64.15,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2004,31.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2004,24.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2004,27.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2004,74.18,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2005,32.11,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2005,25.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2005,28.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2005,72.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2006,44.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2006,36.86,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2006,40.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2006,82.6,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2007,48.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2007,40.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2007,45.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2007,84.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2008,58.41,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2008,46.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2008,56.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2008,89.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2009,60.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2009,46.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2009,58.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2009,91.24,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2010,66.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2010,51.82,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2010,64.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2010,91.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2011,70.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2011,55.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2011,68.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2011,95.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2012,74.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2012,56.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2012,73.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2012,92.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2013,74.11,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2013,56.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2013,73.74,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2013,90.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2014,79.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2014,59.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2014,78.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2014,97.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2015,81.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2015,66.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2015,79.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2015,97.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2016,82.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2016,62.43,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2016,82.16,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2016,96.99,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2017,84.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2017,68.3,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2017,83.84,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2017,97.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2018,86.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2018,72.3,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2018,85.58,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2018,98.16,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2019,87.03,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2019,71.77,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2019,86.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2019,98.48,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2020,87.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2020,75.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2020,86.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2020,98.67,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2021,88.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2021,77.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2021,87.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2021,98.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2022,90.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2022,81.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2022,89.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2022,99.09,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2023,92.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2023,83.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2023,91.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2023,99.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2024,93.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2024,89.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2024,92.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2024,99.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,CZ,2025,94.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,CZ,2025,87.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,CZ,2025,93.99,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,CZ,2025,99.6,
candidates,lfsa_pgaed,Y15-74,ED0-2,CZ,2024,1039.9,
candidates,lfsa_pgaed,Y15-74,ED3_4,CZ,2024,5072.5,
candidates,lfsa_pgaed,Y15-74,ED5-8,CZ,2024,1766.9,
candidates,lfsa_pgaed,Y15-74,ED0-2,CZ,2025,1046.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,CZ,2025,4994.0,
candidates,lfsa_pgaed,Y15-74,ED5-8,CZ,2025,1833.3,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,DE,2025,32.25,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,DE,2025,24.45,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,DE,2025,26.54,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,DE,2025,45.97,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2002,48.82,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2002,40.89,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2002,44.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2002,62.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2003,53.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2003,42.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2003,54.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2003,71.59,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2004,61.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2004,51.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2004,60.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2004,75.63,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2005,64.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2005,56.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2005,65.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2005,76.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2006,69.26,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2006,60.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2006,69.17,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2006,80.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2007,72.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2007,62.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2007,72.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2007,85.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2008,75.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2008,66.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2008,74.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2008,87.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2009,77.15,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2009,66.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2009,77.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2009,89.27,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2010,79.97,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2010,69.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2010,80.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2010,90.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2011,81.27,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2011,69.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2011,81.5,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2011,92.37,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2012,82.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2012,71.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2012,82.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2012,93.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2013,84.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2013,72.39,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2013,84.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2013,94.32,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2014,86.19,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2014,76.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2014,86.32,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2014,95.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2015,87.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2015,79.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2015,87.36,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2015,95.83,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2016,89.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2016,80.86,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2016,90.01,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2016,96.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2017,90.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2017,81.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2017,90.49,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2017,97.48,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2018,92.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2018,86.2,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2018,92.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2018,97.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2019,92.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2019,85.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2019,93.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2019,98.26,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2020,94.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2020,88.01,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2020,94.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2020,98.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2021,91.43,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2021,82.67,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2021,91.39,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2021,97.59,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2022,91.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2022,83.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2022,91.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2022,97.21,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2023,92.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2023,83.3,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2023,93.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2023,97.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2024,93.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2024,86.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2024,93.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2024,98.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DE,2025,94.58,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DE,2025,87.26,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DE,2025,94.82,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DE,2025,98.42,
candidates,lfsa_pgaed,Y15-74,ED0-2,DE,2024,13347.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,DE,2024,30987.2,
candidates,lfsa_pgaed,Y15-74,ED5-8,DE,2024,18233.7,
candidates,lfsa_pgaed,Y15-74,ED0-2,DE,2025,12094.3,
candidates,lfsa_pgaed,Y15-74,ED3_4,DE,2025,31289.5,
candidates,lfsa_pgaed,Y15-74,ED5-8,DE,2025,19151.2,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,DK,2025,48.44,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,DK,2025,44.58,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,DK,2025,39.22,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,DK,2025,59.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2002,64.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2002,66.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2002,80.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2003,70.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2003,73.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2003,85.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2004,75.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2004,63.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2004,76.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2004,90.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2005,77.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2005,65.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2005,78.17,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2005,90.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2006,82.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2006,72.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2006,83.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2006,92.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2007,81.37,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2007,70.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2007,84.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2007,93.98,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2008,83.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2008,72.03,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2008,87.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2008,96.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2009,85.97,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2009,75.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2009,89.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2009,96.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2010,87.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2010,78.17,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2010,90.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2010,97.1,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2011,89.81,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2011,82.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2011,91.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2011,98.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2012,92.26,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2012,88.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2012,92.51,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2012,98.97,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2013,94.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2013,91.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2013,95.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2013,99.15,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2014,95.99,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2014,93.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2014,96.83,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2014,99.27,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2015,96.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2015,,u
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2015,,u
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2015,,u
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2016,96.97,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2016,95.3,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2016,96.99,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2016,99.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2017,97.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2017,94.27,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2017,97.01,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2017,99.82,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2018,97.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2018,94.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2018,98.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2018,99.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2019,97.06,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2019,94.19,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2019,97.67,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2019,99.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2020,98.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2020,96.8,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2020,99.07,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2020,99.67,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2021,98.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2021,96.62,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2021,99.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2021,99.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2022,97.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2022,95.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2022,98.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2022,99.98,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2023,98.8,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2023,96.81,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2023,99.01,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2023,99.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2024,99.77,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2024,99.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2024,99.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2024,100.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,DK,2025,99.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,DK,2025,99.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,DK,2025,99.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,DK,2025,99.96,
candidates,lfsa_pgaed,Y15-74,ED0-2,DK,2024,1094.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,DK,2024,1709.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,DK,2024,1588.2,
candidates,lfsa_pgaed,Y15-74,ED0-2,DK,2025,1067.3,
candidates,lfsa_pgaed,Y15-74,ED3_4,DK,2025,1716.2,
candidates,lfsa_pgaed,Y15-74,ED5-8,DK,2025,1641.1,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,EE,2025,46.64,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,EE,2025,47.55,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,EE,2025,39.14,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,EE,2025,54.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2004,50.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2004,42.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2004,44.75,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2004,69.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2005,58.09,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2005,47.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2005,53.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2005,74.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2006,60.82,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2006,48.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2006,56.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2006,78.59,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2007,63.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2007,51.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2007,59.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2007,79.38,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2008,65.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2008,53.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2008,62.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2008,80.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2009,70.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2009,56.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2009,68.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2009,84.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2010,73.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2010,63.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2010,71.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2010,84.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2011,75.96,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2011,62.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2011,73.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2011,88.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2012,77.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2012,60.7,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2012,75.83,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2012,90.56,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2013,79.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2013,65.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2013,76.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2013,91.34,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2014,84.24,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2014,70.25,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2014,81.74,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2014,94.94,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2015,88.41,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2015,73.51,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2015,86.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2015,95.88,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2016,87.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2016,73.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2016,86.02,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2016,94.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2017,88.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2017,84.52,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2017,84.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2017,93.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2018,89.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2018,83.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2018,87.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2018,94.22,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2019,90.23,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2019,86.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2019,87.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2019,94.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2020,89.06,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2020,83.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2020,85.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2020,94.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2021,90.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2021,85.7,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2021,88.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2021,95.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2022,91.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2022,88.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2022,89.34,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2022,95.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2023,93.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2023,91.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2023,90.64,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2023,96.58,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2024,92.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2024,87.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2024,91.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2024,95.7,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EE,2025,94.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EE,2025,92.39,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EE,2025,93.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EE,2025,97.8,
candidates,lfsa_pgaed,Y15-74,ED0-2,EE,2024,177.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,EE,2024,467.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,EE,2024,368.2,
candidates,lfsa_pgaed,Y15-74,ED0-2,EE,2025,169.5,
candidates,lfsa_pgaed,Y15-74,ED3_4,EE,2025,470.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,EE,2025,371.6,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,EL,2025,44.09,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,EL,2025,18.86,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,EL,2025,36.63,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,EL,2025,66.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2002,14.67,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2002,2.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2002,20.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2002,38.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2003,16.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2003,3.81,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2003,20.76,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2003,45.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2004,19.73,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2004,3.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2004,27.9,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2004,48.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2005,22.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2005,5.93,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2005,29.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2005,57.48,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2006,28.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2006,6.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2006,37.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2006,64.22,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2007,33.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2007,9.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2007,41.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2007,67.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2008,38.19,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2008,12.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2008,48.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2008,71.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2009,42.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2009,14.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2009,53.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2009,75.34,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2010,44.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2010,16.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2010,55.59,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2010,75.93,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2011,51.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2011,17.7,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2011,62.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2011,83.83,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2012,55.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2012,17.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2012,65.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2012,84.59,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2013,59.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2013,24.82,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2013,69.94,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2013,90.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2014,63.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2014,27.89,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2014,73.73,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2014,90.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2015,66.84,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2015,31.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2015,79.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2015,90.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2016,69.09,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2016,33.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2016,79.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2016,94.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2017,69.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2017,35.03,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2017,80.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2017,96.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2018,72.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2018,38.02,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2018,84.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2018,94.48,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2019,75.67,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2019,44.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2019,84.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2019,95.5,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2020,78.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2020,48.72,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2020,86.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2020,95.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2021,78.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2021,47.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2021,87.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2021,95.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2022,83.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2022,57.55,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2022,88.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2022,97.06,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2023,85.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2023,63.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2023,89.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2023,97.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2024,86.29,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2024,62.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2024,91.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2024,98.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,EL,2025,89.15,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,EL,2025,63.48,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,EL,2025,92.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,EL,2025,99.21,
candidates,lfsa_pgaed,Y15-74,ED0-2,EL,2024,2002.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,EL,2024,3523.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,EL,2024,2250.8,
candidates,lfsa_pgaed,Y15-74,ED0-2,EL,2025,1998.5,
candidates,lfsa_pgaed,Y15-74,ED3_4,EL,2025,3522.2,
candidates,lfsa_pgaed,Y15-74,ED5-8,EL,2025,2229.1,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,ES,2025,37.88,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,ES,2025,20.18,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,ES,2025,36.99,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,ES,2025,50.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2002,20.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2002,6.79,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2002,32.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2002,46.38,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2003,36.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2003,14.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2003,56.63,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2003,71.19,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2004,40.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2004,15.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2004,61.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2004,76.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2005,44.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2005,18.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2005,64.83,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2005,80.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2006,47.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2006,22.93,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2006,65.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2006,81.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2007,51.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2007,25.66,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2007,70.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2007,84.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2008,55.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2008,31.52,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2008,74.45,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2008,87.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2009,59.03,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2009,34.02,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2009,76.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2009,89.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2010,63.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2010,39.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2010,78.76,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2010,91.67,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2011,66.47,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2011,42.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2011,82.16,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2011,93.01,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2012,69.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2012,46.87,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2012,84.85,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2012,93.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2013,71.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2013,48.78,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2013,86.17,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2013,95.26,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2014,76.19,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2014,54.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2014,90.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2014,96.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2015,78.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2015,57.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2015,92.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2015,97.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2016,80.56,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2016,61.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2016,92.2,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2016,97.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2017,84.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2017,68.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2017,94.71,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2017,98.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2018,86.11,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2018,71.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2018,95.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2018,98.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2019,90.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2019,80.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2019,96.06,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2019,98.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2020,93.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2020,84.54,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2020,97.66,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2020,99.22,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2021,93.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2021,85.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2021,97.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2021,99.26,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2022,94.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2022,86.81,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2022,98.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2022,99.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2023,95.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2023,89.72,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2023,98.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2023,99.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2024,95.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2024,89.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2024,98.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2024,99.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,ES,2025,96.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,ES,2025,90.97,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,ES,2025,98.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,ES,2025,99.12,
candidates,lfsa_pgaed,Y15-74,ED0-2,ES,2024,15015.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,ES,2024,9122.9,
candidates,lfsa_pgaed,Y15-74,ED5-8,ES,2024,13235.1,
candidates,lfsa_pgaed,Y15-74,ED0-2,ES,2025,14945.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,ES,2025,9314.0,
candidates,lfsa_pgaed,Y15-74,ED5-8,ES,2025,13588.4,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,FI,2025,46.27,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,FI,2025,47.77,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,FI,2025,36.34,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,FI,2025,57.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2002,62.43,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2002,55.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2002,80.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2002,90.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2003,65.93,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2003,58.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2003,84.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2003,94.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2004,70.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2004,54.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2004,71.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2004,88.73,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2005,72.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2005,57.79,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2005,73.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2005,89.88,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2006,77.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2006,62.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2006,77.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2006,92.7,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2007,79.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2007,62.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2007,80.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2007,94.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2008,82.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2008,67.77,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2008,84.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2008,93.7,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2009,82.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2009,65.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2009,84.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2009,95.58,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2010,85.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2010,71.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2010,87.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2010,95.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2011,88.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2011,75.71,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2011,90.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2011,96.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2012,89.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2012,76.66,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2012,91.58,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2012,97.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2013,91.51,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2013,82.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2013,91.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2013,98.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2014,92.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2014,82.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2014,92.61,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2014,98.06,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2015,92.28,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2015,83.67,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2015,92.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2015,98.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2016,93.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2016,87.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2016,94.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2016,99.01,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2017,93.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2017,83.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2017,95.33,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2017,99.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2018,94.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2018,86.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2018,95.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2018,99.28,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2019,95.29,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2019,88.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2019,96.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2019,99.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2020,97.0,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2020,92.3,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2020,97.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2020,99.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2021,96.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2021,92.03,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2021,96.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2021,99.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2022,97.26,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2022,93.71,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2022,97.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2022,99.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2023,97.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2023,95.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2023,97.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2023,99.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2024,97.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2024,96.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2024,97.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2024,99.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FI,2025,98.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FI,2025,95.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FI,2025,97.93,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FI,2025,99.93,
candidates,lfsa_pgaed,Y15-74,ED0-2,FI,2024,805.8,
candidates,lfsa_pgaed,Y15-74,ED3_4,FI,2024,1862.8,
candidates,lfsa_pgaed,Y15-74,ED5-8,FI,2024,1459.1,
candidates,lfsa_pgaed,Y15-74,ED0-2,FI,2025,802.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,FI,2025,1870.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,FI,2025,1469.3,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,FR,2025,37.46,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,FR,2025,28.95,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,FR,2025,29.02,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,FR,2025,50.84,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2006,46.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2006,30.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2006,68.66,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2006,83.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2007,61.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2007,38.52,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2007,67.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2007,91.2,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2008,68.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2008,42.79,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2008,73.32,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2008,91.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2009,71.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2009,47.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2009,78.34,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2009,96.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2010,75.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2010,49.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2010,83.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2010,96.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2011,77.82,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2011,56.55,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2011,84.45,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2011,96.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2012,81.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2012,63.97,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2012,86.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2012,97.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2013,81.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2013,64.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2013,86.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2013,97.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2014,83.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2014,65.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2014,87.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2014,98.01,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2015,84.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2015,67.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2015,88.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2015,97.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2016,85.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2016,68.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2016,88.85,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2016,97.56,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2017,86.56,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2017,69.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2017,90.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2017,97.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2018,88.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2018,75.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2018,90.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2018,96.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2019,89.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2019,76.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2019,91.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2019,97.34,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2021,91.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2021,81.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2021,92.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2021,97.96,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2022,90.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2022,77.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2022,91.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2022,97.84,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2023,92.83,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2023,82.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2023,93.75,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2023,98.49,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2024,94.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2024,84.39,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2024,94.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2024,98.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,FR,2025,94.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,FR,2025,85.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,FR,2025,95.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,FR,2025,99.16,
candidates,lfsa_pgaed,Y15-74,ED0-2,FR,2024,11322.7,b
candidates,lfsa_pgaed,Y15-74,ED3_4,FR,2024,19773.3,b
candidates,lfsa_pgaed,Y15-74,ED5-8,FR,2024,17540.0,b
candidates,lfsa_pgaed,Y15-74,ED0-2,FR,2025,10938.9,
candidates,lfsa_pgaed,Y15-74,ED3_4,FR,2025,19695.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,FR,2025,18262.9,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,HR,2025,27.52,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,HR,2025,10.98,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,HR,2025,28.51,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,HR,2025,36.54,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2007,38.03,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2007,14.63,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2007,47.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2007,71.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2008,42.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2008,15.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2008,53.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2008,77.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2009,46.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2009,20.62,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2009,57.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2009,80.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2010,54.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2010,21.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2010,67.84,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2010,86.83,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2011,57.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2011,25.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2011,71.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2011,86.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2012,61.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2012,29.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2012,74.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2012,88.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2013,66.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2013,30.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2013,75.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2013,90.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2014,68.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2014,43.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2014,73.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2014,92.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2015,69.8,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2015,33.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2015,79.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2015,90.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2016,72.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2016,32.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2016,80.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2016,96.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2017,67.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2017,20.19,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2017,70.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2017,83.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2018,75.29,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2018,39.67,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2018,85.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2018,91.13,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2019,79.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2019,46.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2019,87.22,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2019,95.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2020,78.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2020,39.46,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2020,89.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2020,97.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2021,81.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2021,45.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2021,91.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2021,97.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2022,82.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2022,49.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2022,91.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2022,97.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2023,83.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2023,52.54,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2023,91.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2023,98.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2024,83.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2024,54.87,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2024,92.13,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2024,98.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HR,2025,85.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HR,2025,53.89,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HR,2025,90.11,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HR,2025,97.97,
candidates,lfsa_pgaed,Y15-74,ED0-2,HR,2024,502.2,
candidates,lfsa_pgaed,Y15-74,ED3_4,HR,2024,1692.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,HR,2024,740.8,
candidates,lfsa_pgaed,Y15-74,ED0-2,HR,2025,495.3,
candidates,lfsa_pgaed,Y15-74,ED3_4,HR,2025,1701.2,
candidates,lfsa_pgaed,Y15-74,ED5-8,HR,2025,749.6,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,HU,2025,29.56,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,HU,2025,21.88,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,HU,2025,23.05,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,HU,2025,45.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2004,27.74,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2004,12.51,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2004,45.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2004,67.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2005,37.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2005,12.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2005,51.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2005,79.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2006,44.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2006,20.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2006,60.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2006,79.97,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2007,51.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2007,25.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2007,65.66,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2007,84.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2008,57.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2008,36.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2008,70.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2008,83.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2009,58.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2009,34.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2009,72.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2009,84.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2010,61.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2010,38.86,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2010,74.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2010,88.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2011,67.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2011,38.14,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2011,71.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2011,92.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2012,70.28,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2012,39.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2012,74.13,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2012,93.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2013,72.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2013,40.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2013,75.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2013,95.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2014,75.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2014,46.96,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2014,77.33,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2014,96.19,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2015,72.83,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2015,43.78,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2015,75.0,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2015,93.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2016,79.26,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2016,49.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2016,82.33,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2016,96.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2017,76.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2017,51.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2017,78.9,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2017,94.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2018,76.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2018,53.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2018,76.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2018,93.59,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2019,80.37,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2019,54.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2019,82.35,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2019,95.28,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2020,84.77,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2020,63.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2020,84.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2020,97.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2021,88.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2021,71.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2021,88.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2021,97.97,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2022,89.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2022,73.02,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2022,89.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2022,98.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2023,91.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2023,79.03,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2023,91.32,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2023,98.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2024,93.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2024,82.87,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2024,93.33,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2024,99.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,HU,2025,92.8,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,HU,2025,82.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,HU,2025,92.62,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,HU,2025,99.09,
candidates,lfsa_pgaed,Y15-74,ED0-2,HU,2024,1291.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,HU,2024,4055.0,
candidates,lfsa_pgaed,Y15-74,ED5-8,HU,2024,1877.7,
candidates,lfsa_pgaed,Y15-74,ED0-2,HU,2025,1275.0,
candidates,lfsa_pgaed,Y15-74,ED3_4,HU,2025,3989.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,HU,2025,1896.7,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,IE,2025,44.93,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,IE,2025,48.52,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,IE,2025,43.86,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,IE,2025,44.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2003,30.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2003,,u
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2003,36.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2003,57.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2004,33.51,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2004,15.7,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2004,38.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2004,59.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2005,37.29,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2005,19.44,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2005,42.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2005,64.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2006,50.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2006,23.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2006,56.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2006,82.21,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2007,57.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2007,28.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2007,63.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2007,86.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2008,62.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2008,36.46,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2008,67.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2008,87.4,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2009,64.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2009,34.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2009,73.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2009,90.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2010,67.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2010,39.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2010,73.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2010,92.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2011,74.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2011,47.78,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2011,81.74,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2011,94.97,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2012,76.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2012,49.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2012,83.11,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2012,95.83,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2013,78.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2013,50.06,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2013,84.4,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2013,95.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2014,79.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2014,52.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2014,86.01,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2014,97.1,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2015,80.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2015,53.43,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2015,85.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2015,96.4,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2016,82.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2016,55.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2016,87.34,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2016,95.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2017,81.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2017,54.17,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2017,86.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2017,94.37,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2018,82.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2018,53.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2018,89.63,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2018,97.49,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2019,90.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2019,72.35,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2019,93.1,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2019,98.6,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2020,91.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2020,68.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2020,94.83,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2020,98.54,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2021,98.93,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2021,98.56,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2021,98.21,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2021,99.36,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2022,92.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2022,50.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2022,94.5,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2022,99.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2023,93.27,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2023,48.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2023,98.13,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2023,99.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2024,98.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2024,95.31,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2024,97.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2024,99.49,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IE,2025,99.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IE,2025,99.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IE,2025,99.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IE,2025,99.91,
candidates,lfsa_pgaed,Y15-74,ED0-2,IE,2024,738.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,IE,2024,1374.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,IE,2024,1803.8,
candidates,lfsa_pgaed,Y15-74,ED0-2,IE,2025,715.5,
candidates,lfsa_pgaed,Y15-74,ED3_4,IE,2025,1362.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,IE,2025,1915.8,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,IT,2025,19.86,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,IT,2025,10.91,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,IT,2025,19.91,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,IT,2025,34.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2002,28.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2002,46.07,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2002,65.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2003,28.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2003,43.0,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2003,63.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2004,31.37,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2004,12.55,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2004,51.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2004,70.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2005,33.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2005,13.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2005,52.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2005,73.52,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2006,36.15,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2006,15.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2006,55.82,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2006,73.63,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2007,38.28,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2007,17.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2007,57.4,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2007,75.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2008,41.93,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2008,20.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2008,61.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2008,77.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2009,46.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2009,24.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2009,65.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2009,82.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2010,51.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2010,28.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2010,68.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2010,83.27,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2011,54.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2011,31.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2011,72.2,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2011,87.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2012,55.83,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2012,33.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2012,72.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2012,86.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2013,58.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2013,35.23,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2013,75.83,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2013,87.32,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2014,61.96,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2014,40.23,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2014,77.82,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2014,88.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2015,65.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2015,44.62,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2015,78.82,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2015,91.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2016,68.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2016,48.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2016,82.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2016,91.98,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2017,70.97,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2017,51.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2017,84.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2017,92.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2018,74.15,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2018,57.22,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2018,84.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2018,92.16,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2019,75.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2019,58.59,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2019,85.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2019,92.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2020,77.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2020,62.79,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2020,86.61,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2020,93.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2021,81.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2021,66.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2021,89.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2021,94.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2022,85.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2022,72.77,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2022,91.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2022,95.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2023,86.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2023,74.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2023,92.85,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2023,96.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2024,89.23,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2024,79.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2024,94.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2024,96.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,IT,2025,90.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,IT,2025,80.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,IT,2025,94.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,IT,2025,97.98,
candidates,lfsa_pgaed,Y15-74,ED0-2,IT,2024,17274.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,IT,2024,18727.8,
candidates,lfsa_pgaed,Y15-74,ED5-8,IT,2024,8110.7,
candidates,lfsa_pgaed,Y15-74,ED0-2,IT,2025,17106.8,
candidates,lfsa_pgaed,Y15-74,ED3_4,IT,2025,18954.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,IT,2025,8053.4,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,LT,2025,36.89,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,LT,2025,43.95,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,LT,2025,17.89,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,LT,2025,53.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2002,17.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2003,24.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2003,17.6,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2003,31.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2004,29.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2004,27.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2004,20.83,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2004,37.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2005,34.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2005,28.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2005,24.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2005,68.58,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2006,41.96,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2006,33.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2006,31.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2006,75.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2007,48.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2007,35.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2007,39.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2007,82.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2008,53.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2008,36.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2008,44.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2008,83.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2009,58.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2009,42.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2009,50.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2009,86.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2010,60.47,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2010,40.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2010,52.06,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2010,89.96,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2011,62.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2011,43.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2011,54.32,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2011,91.54,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2012,66.18,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2012,43.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2012,60.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2012,92.58,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2013,68.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2013,47.81,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2013,60.48,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2013,93.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2014,72.13,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2014,55.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2014,63.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2014,93.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2015,71.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2015,53.45,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2015,61.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2015,94.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2016,74.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2016,58.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2016,63.84,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2016,95.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2017,77.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2017,62.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2017,67.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2017,96.52,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2018,79.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2018,69.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2018,69.49,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2018,96.08,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2019,81.58,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2019,69.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2019,71.98,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2019,97.13,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2020,83.06,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2020,70.14,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2020,73.22,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2020,96.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2021,86.93,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2021,75.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2021,79.98,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2021,96.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2022,87.72,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2022,80.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2022,80.63,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2022,97.49,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2023,88.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2023,79.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2023,81.65,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2023,98.16,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2024,89.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2024,81.53,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2024,81.95,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2024,98.07,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LT,2025,89.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LT,2025,79.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LT,2025,82.17,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LT,2025,98.45,
candidates,lfsa_pgaed,Y15-74,ED0-2,LT,2024,239.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,LT,2024,1079.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,LT,2024,889.5,
candidates,lfsa_pgaed,Y15-74,ED0-2,LT,2025,215.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,LT,2025,1066.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,LT,2025,931.9,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,LU,2025,42.54,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,LU,2025,16.67,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,LU,2025,35.21,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,LU,2025,59.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2002,39.84,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2002,48.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2002,83.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2003,52.8,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2003,63.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2003,84.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2004,65.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2004,41.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2004,75.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2004,86.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2005,69.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2005,53.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2005,76.2,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2005,91.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2006,71.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2006,48.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2006,80.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2006,94.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2007,78.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2007,63.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2007,89.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2007,95.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2008,80.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2008,65.89,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2008,89.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2008,96.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2009,86.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2009,74.87,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2009,91.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2009,98.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2010,89.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2010,76.51,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2010,92.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2010,98.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2011,90.03,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2011,77.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2011,90.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2011,98.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2012,91.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2012,74.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2012,93.67,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2012,98.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2013,93.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2013,77.17,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2013,94.94,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2013,98.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2014,94.67,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2014,84.19,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2014,95.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2014,99.37,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2015,97.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2015,95.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2015,97.34,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2015,99.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2016,97.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2016,91.85,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2016,98.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2016,99.34,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2017,97.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2017,91.57,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2017,97.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2017,99.52,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2018,96.52,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2018,92.28,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2018,97.98,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2018,99.34,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2019,96.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2019,92.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2019,97.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2019,99.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2020,98.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2020,96.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2020,98.64,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2020,99.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2021,98.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2021,96.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2021,99.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2021,100.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2022,98.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2022,95.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2022,98.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2022,99.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2023,99.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2023,98.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2023,99.4,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2023,99.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2024,98.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2024,97.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2024,98.51,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2024,100.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LU,2025,99.13,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LU,2025,96.76,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LU,2025,99.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LU,2025,100.0,
candidates,lfsa_pgaed,Y15-74,ED0-2,LU,2024,121.0,
candidates,lfsa_pgaed,Y15-74,ED3_4,LU,2024,153.2,
candidates,lfsa_pgaed,Y15-74,ED5-8,LU,2024,234.5,
candidates,lfsa_pgaed,Y15-74,ED0-2,LU,2025,119.8,
candidates,lfsa_pgaed,Y15-74,ED3_4,LU,2025,153.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,LU,2025,239.1,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,LV,2025,33.4,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,LV,2025,42.37,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,LV,2025,21.82,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,LV,2025,46.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2004,33.09,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2004,19.19,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2004,29.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2004,63.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2005,41.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2005,28.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2005,37.62,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2005,70.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2006,50.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2006,35.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2006,44.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2006,82.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2007,55.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2007,40.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2007,51.48,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2007,84.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2008,60.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2008,47.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2008,56.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2008,85.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2009,64.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2009,52.72,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2009,59.66,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2009,86.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2010,66.27,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2010,54.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2010,60.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2010,89.19,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2011,69.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2011,54.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2011,66.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2011,89.26,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2012,73.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2012,58.51,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2012,69.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2012,89.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2013,75.23,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2013,56.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2013,71.99,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2013,92.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2014,75.83,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2014,57.84,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2014,72.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2014,93.06,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2015,79.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2015,57.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2015,76.34,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2015,94.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2016,79.84,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2016,63.88,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2016,75.58,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2016,94.47,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2017,81.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2017,68.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2017,77.06,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2017,95.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2018,83.58,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2018,74.55,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2018,79.26,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2018,95.75,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2019,86.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2019,70.86,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2019,83.02,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2019,96.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2020,88.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2020,75.38,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2020,85.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2020,97.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2021,91.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2021,82.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2021,88.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2021,98.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2022,91.31,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2022,80.85,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2022,88.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2022,98.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2023,92.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2023,84.71,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2023,89.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2023,98.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2024,93.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2024,88.51,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2024,90.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2024,98.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,LV,2025,94.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,LV,2025,87.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,LV,2025,93.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,LV,2025,98.84,
candidates,lfsa_pgaed,Y15-74,ED0-2,LV,2024,208.5,
candidates,lfsa_pgaed,Y15-74,ED3_4,LV,2024,699.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,LV,2024,463.8,
candidates,lfsa_pgaed,Y15-74,ED0-2,LV,2025,200.0,
candidates,lfsa_pgaed,Y15-74,ED3_4,LV,2025,702.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,LV,2025,466.2,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,MK,2025,22.03,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,MK,2025,10.47,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,MK,2025,15.47,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,MK,2025,43.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2004,21.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2004,10.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2004,23.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2004,43.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2006,25.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2006,15.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2006,27.73,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2006,47.5,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2008,41.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2008,23.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2008,46.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2008,71.52,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2009,49.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2009,28.97,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2009,53.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2009,78.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2010,51.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2010,28.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2010,59.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2010,82.58,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2012,57.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2012,35.26,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2012,66.93,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2012,93.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2013,65.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2013,43.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2013,75.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2013,90.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2014,68.06,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2014,45.95,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2014,74.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2014,94.22,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2015,70.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2015,42.12,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2015,80.98,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2015,91.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2016,72.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2016,47.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2016,81.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2016,94.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2017,74.64,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2017,53.31,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2017,80.35,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2017,92.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2018,79.24,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2018,61.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2018,82.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2018,95.06,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2019,81.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2019,64.66,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2019,84.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2019,94.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2020,81.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2020,68.2,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2020,84.9,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2020,94.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2021,86.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2021,72.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2021,90.01,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2021,96.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2024,91.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2024,80.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2024,93.63,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2024,98.7,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MK,2025,92.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MK,2025,82.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MK,2025,94.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MK,2025,97.0,
candidates,lfsa_pgaed,Y15-74,ED0-2,MK,2024,431.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,MK,2024,681.8,
candidates,lfsa_pgaed,Y15-74,ED5-8,MK,2024,285.6,
candidates,lfsa_pgaed,Y15-74,ED0-2,MK,2025,431.9,
candidates,lfsa_pgaed,Y15-74,ED3_4,MK,2025,672.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,MK,2025,288.8,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,MT,2025,46.46,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,MT,2025,14.89,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,MT,2025,43.01,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,MT,2025,71.46,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2005,38.47,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2005,22.48,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2005,63.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2005,84.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2006,38.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2006,39.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2006,37.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2006,30.37,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2007,45.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2007,28.38,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2007,77.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2007,91.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2008,48.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2008,31.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2008,85.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2008,93.58,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2009,57.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2009,39.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2009,86.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2009,95.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2010,62.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2010,42.46,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2010,91.71,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2010,96.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2011,68.02,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2011,51.21,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2011,89.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2011,98.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2012,68.56,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2012,50.22,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2012,94.38,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2012,98.18,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2013,69.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2013,51.15,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2013,90.47,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2013,97.06,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2014,73.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2014,53.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2014,92.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2014,99.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2015,76.77,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2015,53.85,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2015,94.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2015,98.24,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2016,78.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2016,59.86,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2016,95.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2016,98.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2017,80.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2017,67.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2017,92.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2017,99.63,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2018,81.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2018,67.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2018,92.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2018,99.53,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2019,85.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2019,71.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2019,97.64,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2019,99.08,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2020,86.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2020,78.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2020,89.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2020,99.72,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2021,87.47,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2021,74.33,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2021,94.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2021,99.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2022,91.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2022,81.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2022,96.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2022,99.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2023,92.81,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2023,80.79,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2023,98.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2023,99.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2024,93.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2024,82.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2024,97.64,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2024,99.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,MT,2025,96.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,MT,2025,88.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,MT,2025,97.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,MT,2025,100.0,
candidates,lfsa_pgaed,Y15-74,ED0-2,MT,2024,155.0,
candidates,lfsa_pgaed,Y15-74,ED3_4,MT,2024,156.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,MT,2024,136.7,
candidates,lfsa_pgaed,Y15-74,ED0-2,MT,2025,159.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,MT,2025,154.4,
candidates,lfsa_pgaed,Y15-74,ED5-8,MT,2025,145.0,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,NL,2025,44.7,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,NL,2025,31.35,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,NL,2025,37.75,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,NL,2025,58.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2002,61.29,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2003,64.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2003,71.85,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2003,86.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2004,68.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2004,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2004,,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2004,,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2005,79.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2005,60.64,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2005,86.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2005,94.47,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2006,80.99,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2006,62.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2006,87.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2006,95.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2007,84.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2007,68.35,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2007,90.67,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2007,96.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2008,86.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2008,70.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2008,92.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2008,98.5,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2009,88.9,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2009,75.26,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2009,94.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2009,97.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2010,90.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2010,76.62,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2010,95.45,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2010,98.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2011,91.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2011,78.53,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2011,96.2,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2011,99.32,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2012,92.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2012,82.19,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2012,96.63,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2012,99.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2013,93.96,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2013,83.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2013,97.35,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2013,99.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2014,93.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2014,83.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2014,95.66,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2014,98.93,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2015,93.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2015,84.53,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2015,96.62,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2015,99.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2016,93.28,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2016,83.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2016,96.65,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2016,98.96,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2017,95.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2017,87.87,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2017,97.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2017,99.4,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2018,94.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2018,86.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2018,97.74,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2018,98.63,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2019,96.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2019,89.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2019,98.4,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2019,98.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2020,94.02,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2020,88.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2020,96.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2020,97.98,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2021,94.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2021,89.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2021,96.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2021,98.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2022,94.74,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2022,89.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2022,94.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2022,98.52,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2023,99.15,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2023,97.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2023,99.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2023,99.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2024,99.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2024,98.46,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2024,99.64,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2024,100.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NL,2025,99.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NL,2025,99.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NL,2025,99.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NL,2025,99.85,
candidates,lfsa_pgaed,Y15-74,ED0-2,NL,2024,3440.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,NL,2024,4913.0,
candidates,lfsa_pgaed,Y15-74,ED5-8,NL,2024,4956.6,
candidates,lfsa_pgaed,Y15-74,ED0-2,NL,2025,3363.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,NL,2025,4847.8,
candidates,lfsa_pgaed,Y15-74,ED5-8,NL,2025,5127.8,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,NO,2025,56.32,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,NO,2025,52.62,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,NO,2025,44.26,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,NO,2025,65.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2003,74.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2003,51.84,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2003,72.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2003,90.28,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2004,74.82,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2004,43.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2004,74.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2004,91.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2005,79.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2005,45.78,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2005,78.99,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2005,95.32,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2006,81.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2006,51.72,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2006,79.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2006,95.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2007,85.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2007,76.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2007,83.95,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2007,93.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2008,88.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2008,79.2,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2008,85.9,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2008,97.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2009,91.03,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2009,83.59,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2009,89.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2009,98.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2010,92.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2010,81.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2010,91.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2010,99.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2011,93.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2011,86.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2011,91.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2011,99.27,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2012,94.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2012,89.17,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2012,92.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2012,99.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2013,95.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2013,91.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2013,93.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2013,98.94,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2014,96.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2014,91.66,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2014,95.59,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2014,99.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2015,96.81,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2015,93.31,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2015,95.85,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2015,99.11,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2016,97.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2016,94.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2016,96.97,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2016,98.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2017,97.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2017,96.56,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2017,95.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2017,99.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2018,97.39,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2018,94.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2018,95.95,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2018,99.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2019,98.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2019,97.86,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2019,97.47,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2019,99.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2020,97.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2020,95.72,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2020,96.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2020,99.06,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2021,99.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2021,98.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2021,98.93,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2021,99.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2022,99.7,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2022,99.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2022,99.49,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2022,100.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2023,99.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2023,99.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2023,99.66,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2023,99.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2024,99.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2024,98.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2024,99.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2024,99.92,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,NO,2025,98.82,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,NO,2025,98.84,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,NO,2025,98.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,NO,2025,98.89,
candidates,lfsa_pgaed,Y15-74,ED0-2,NO,2024,850.0,
candidates,lfsa_pgaed,Y15-74,ED3_4,NO,2024,1563.4,
candidates,lfsa_pgaed,Y15-74,ED5-8,NO,2024,1724.6,
candidates,lfsa_pgaed,Y15-74,ED0-2,NO,2025,835.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,NO,2025,1569.3,
candidates,lfsa_pgaed,Y15-74,ED5-8,NO,2025,1755.5,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,PL,2025,22.68,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,PL,2025,29.11,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,PL,2025,12.6,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,PL,2025,40.79,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2004,28.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2004,28.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2004,22.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2004,66.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2005,35.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2005,30.64,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2005,28.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2005,72.22,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2006,40.18,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2006,32.22,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2006,34.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2006,78.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2007,44.12,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2007,33.75,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2007,39.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2007,82.08,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2008,49.02,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2008,34.12,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2008,44.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2008,86.16,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2009,55.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2009,38.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2009,51.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2009,88.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2010,58.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2010,41.7,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2010,54.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2010,89.84,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2011,61.95,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2011,42.64,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2011,58.65,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2011,91.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2012,62.31,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2012,39.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2012,58.73,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2012,93.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2013,62.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2013,40.74,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2013,57.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2013,93.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2014,66.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2014,45.83,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2014,61.84,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2014,95.21,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2015,68.0,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2015,49.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2015,62.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2015,96.8,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2016,73.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2016,55.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2016,68.33,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2016,97.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2017,75.99,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2017,58.7,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2017,71.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2017,97.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2018,77.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2018,59.06,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2018,73.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2018,97.5,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2019,80.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2019,62.82,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2019,76.51,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2019,98.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2020,83.18,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2020,68.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2020,78.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2020,98.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2021,85.37,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2021,72.31,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2021,80.75,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2021,98.9,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2022,86.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2022,76.23,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2022,83.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2022,98.46,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2023,86.41,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2023,72.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2023,82.73,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2023,98.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2024,88.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2024,75.48,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2024,85.58,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2024,99.09,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PL,2025,89.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PL,2025,78.26,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PL,2025,86.67,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PL,2025,99.37,
candidates,lfsa_pgaed,Y15-74,ED0-2,PL,2024,3329.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,PL,2024,15660.5,
candidates,lfsa_pgaed,Y15-74,ED5-8,PL,2024,8747.6,
candidates,lfsa_pgaed,Y15-74,ED0-2,PL,2025,3328.2,
candidates,lfsa_pgaed,Y15-74,ED3_4,PL,2025,15499.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,PL,2025,8764.9,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,PT,2025,38.7,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,PT,2025,14.63,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,PT,2025,44.93,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,PT,2025,63.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2002,19.37,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2002,56.9,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2002,68.6,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2003,25.65,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2003,66.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2003,77.59,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2004,29.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2004,14.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2004,72.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2004,84.19,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2005,32.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2005,16.38,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2005,77.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2005,85.09,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2006,35.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2006,19.46,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2006,80.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2006,86.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2007,39.62,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2007,23.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2007,80.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2007,89.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2008,41.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2008,25.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2008,86.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2008,90.51,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2009,46.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2009,30.13,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2009,86.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2009,92.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2010,51.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2010,34.31,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2010,92.2,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2010,95.67,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2011,55.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2011,37.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2011,93.34,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2011,94.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2012,60.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2012,42.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2012,93.87,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2012,95.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2013,62.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2013,43.12,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2013,93.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2013,95.28,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2014,64.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2014,44.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2014,94.4,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2014,96.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2015,68.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2015,48.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2015,95.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2015,98.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2016,70.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2016,51.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2016,96.43,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2016,98.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2017,73.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2017,55.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2017,96.16,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2017,98.65,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2018,74.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2018,54.31,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2018,96.72,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2018,97.83,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2019,75.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2019,54.2,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2019,96.41,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2019,98.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2020,78.26,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2020,56.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2020,96.45,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2020,98.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2021,82.31,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2021,63.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2021,96.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2021,98.67,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2022,84.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2022,65.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2022,97.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2022,98.7,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2023,85.79,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2023,69.06,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2023,98.09,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2023,98.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2024,88.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2024,73.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2024,98.07,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2024,98.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,PT,2025,89.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,PT,2025,75.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,PT,2025,98.11,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,PT,2025,99.33,
candidates,lfsa_pgaed,Y15-74,ED0-2,PT,2024,3587.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,PT,2024,2334.4,
candidates,lfsa_pgaed,Y15-74,ED5-8,PT,2024,2104.8,
candidates,lfsa_pgaed,Y15-74,ED0-2,PT,2025,3429.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,PT,2025,2478.9,
candidates,lfsa_pgaed,Y15-74,ED5-8,PT,2025,2230.9,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,RO,2025,17.76,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,RO,2025,9.95,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,RO,2025,13.86,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,RO,2025,41.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2004,12.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2004,0.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2004,10.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2004,49.55,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2006,20.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2006,1.66,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2006,18.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2006,65.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2007,24.4,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2007,13.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2007,23.36,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2007,71.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2008,28.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2008,15.63,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2008,28.32,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2008,78.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2009,33.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2009,16.51,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2009,33.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2009,83.41,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2010,36.41,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2010,14.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2010,37.49,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2010,87.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2011,40.01,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2011,17.59,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2011,41.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2011,88.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2012,45.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2012,21.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2012,49.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2012,90.83,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2013,49.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2013,23.42,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2013,53.49,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2013,94.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2014,54.08,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2014,27.35,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2014,57.48,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2014,93.73,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2015,55.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2015,29.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2015,58.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2015,93.93,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2016,59.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2016,31.37,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2016,62.74,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2016,93.44,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2017,63.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2017,38.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2017,66.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2017,94.19,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2018,70.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2018,45.67,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2018,73.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2018,96.53,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2019,73.66,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2019,51.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2019,76.45,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2019,95.29,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2020,78.46,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2020,56.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2020,82.06,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2020,97.67,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2021,83.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2021,64.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2021,86.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2021,98.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2022,85.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2022,67.77,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2022,88.42,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2022,97.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2023,89.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2023,74.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2023,91.93,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2023,99.26,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2024,91.29,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2024,80.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2024,92.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2024,98.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RO,2025,93.15,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RO,2025,81.85,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RO,2025,94.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RO,2025,99.78,
candidates,lfsa_pgaed,Y15-74,ED0-2,RO,2024,3501.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,RO,2024,8750.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,RO,2024,2185.6,
candidates,lfsa_pgaed,Y15-74,ED0-2,RO,2025,3407.8,
candidates,lfsa_pgaed,Y15-74,ED3_4,RO,2025,8755.6,
candidates,lfsa_pgaed,Y15-74,ED5-8,RO,2025,2201.6,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,RS,2025,18.64,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,RS,2025,10.7,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,RS,2025,12.33,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,RS,2025,40.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2007,29.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2007,15.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2007,35.3,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2007,60.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2009,38.14,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2009,16.49,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2009,50.19,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2009,72.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2015,65.32,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2015,38.22,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2015,78.23,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2015,87.28,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2017,70.33,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2017,41.32,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2017,79.99,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2017,89.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2018,73.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2018,46.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2018,83.0,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2018,90.79,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2019,77.42,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2019,52.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2019,86.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2019,94.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2020,79.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2020,57.39,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2020,87.26,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2020,93.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2021,81.17,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2021,57.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2021,91.24,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2021,91.12,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2022,83.54,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2022,58.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2022,92.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2022,97.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2023,85.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2023,61.52,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2023,89.11,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2023,96.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2024,87.69,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2024,63.39,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2024,92.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2024,97.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,RS,2025,90.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,RS,2025,67.54,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,RS,2025,94.51,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,RS,2025,98.78,
candidates,lfsa_pgaed,Y15-74,ED0-2,RS,2024,1106.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,RS,2024,2773.4,
candidates,lfsa_pgaed,Y15-74,ED5-8,RS,2024,1186.9,
candidates,lfsa_pgaed,Y15-74,ED0-2,RS,2025,1023.0,
candidates,lfsa_pgaed,Y15-74,ED3_4,RS,2025,2788.7,
candidates,lfsa_pgaed,Y15-74,ED5-8,RS,2025,1199.6,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,SE,2025,42.01,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,SE,2025,42.19,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,SE,2025,32.15,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,SE,2025,54.73,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2002,70.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2002,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2002,72.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2002,88.95,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2003,76.82,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2003,,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2003,76.62,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2003,90.09,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2004,81.53,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2004,69.84,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2004,78.61,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2004,94.33,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2005,81.36,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2005,67.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2005,78.81,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2005,95.79,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2006,86.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2006,73.93,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2006,86.29,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2006,95.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2007,80.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2007,66.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2007,81.11,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2007,88.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2008,87.84,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2008,72.48,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2008,89.07,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2008,97.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2009,89.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2009,76.67,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2009,91.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2009,96.78,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2010,90.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2010,77.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2010,93.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2010,96.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2011,92.77,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2011,81.66,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2011,94.53,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2011,97.91,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2012,93.18,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2012,85.6,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2012,93.62,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2012,98.24,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2013,94.78,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2013,86.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2013,96.46,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2013,98.82,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2014,92.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2014,85.06,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2014,93.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2014,96.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2015,90.61,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2015,76.97,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2015,92.65,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2015,96.18,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2016,93.31,b
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2016,82.69,b
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2016,96.41,b
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2016,95.43,b
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2017,96.19,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2017,91.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2017,96.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2017,98.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2018,92.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2018,84.46,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2018,93.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2018,95.99,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2019,97.55,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2019,93.02,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2019,97.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2019,99.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2020,97.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2020,92.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2020,97.93,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2020,99.35,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2021,96.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2021,92.44,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2021,96.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2021,99.26,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2022,96.81,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2022,92.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2022,96.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2022,99.19,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2023,97.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2023,93.55,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2023,97.92,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2023,99.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2024,98.08,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2024,95.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2024,98.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2024,99.5,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SE,2025,98.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SE,2025,96.14,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SE,2025,98.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SE,2025,99.36,
candidates,lfsa_pgaed,Y15-74,ED0-2,SE,2024,1452.2,
candidates,lfsa_pgaed,Y15-74,ED3_4,SE,2024,2953.5,
candidates,lfsa_pgaed,Y15-74,ED5-8,SE,2024,3140.7,
candidates,lfsa_pgaed,Y15-74,ED0-2,SE,2025,1420.5,
candidates,lfsa_pgaed,Y15-74,ED3_4,SE,2025,2974.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,SE,2025,3189.5,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,SI,2025,37.56,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,SI,2025,31.33,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,SI,2025,28.35,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,SI,2025,58.98,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2004,36.94,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2004,16.36,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2004,36.27,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2004,84.42,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2005,46.81,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2005,21.38,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2005,47.7,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2005,89.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2006,50.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2006,21.53,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2006,52.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2006,89.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2007,53.3,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2007,24.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2007,55.52,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2007,89.86,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2008,55.86,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2008,28.61,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2008,56.9,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2008,88.79,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2009,61.97,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2009,39.69,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2009,60.8,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2009,93.2,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2010,67.87,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2010,42.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2010,68.59,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2010,94.34,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2011,67.34,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2011,30.79,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2011,71.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2011,95.28,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2012,68.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2012,40.11,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2012,72.65,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2012,94.6,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2013,72.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2013,40.42,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2013,78.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2013,96.87,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2014,71.59,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2014,36.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2014,77.36,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2014,95.68,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2015,73.1,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2015,45.53,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2015,75.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2015,95.6,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2016,75.5,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2016,49.28,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2016,77.03,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2016,97.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2017,78.89,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2017,55.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2017,79.89,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2017,97.09,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2018,79.75,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2018,56.73,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2018,81.28,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2018,95.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2019,83.11,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2019,61.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2019,83.86,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2019,97.76,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2020,86.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2020,66.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2020,87.75,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2020,98.77,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2021,89.0,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2021,74.94,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2021,88.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2021,99.39,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2022,88.91,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2022,75.68,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2022,88.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2022,98.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2023,90.38,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2023,76.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2023,90.82,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2023,98.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2024,90.76,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2024,78.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2024,90.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2024,98.79,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SI,2025,91.57,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SI,2025,79.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SI,2025,91.56,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SI,2025,99.42,
candidates,lfsa_pgaed,Y15-74,ED0-2,SI,2024,288.8,
candidates,lfsa_pgaed,Y15-74,ED3_4,SI,2024,844.2,
candidates,lfsa_pgaed,Y15-74,ED5-8,SI,2024,449.3,
candidates,lfsa_pgaed,Y15-74,ED0-2,SI,2025,287.4,
candidates,lfsa_pgaed,Y15-74,ED3_4,SI,2025,841.4,
candidates,lfsa_pgaed,Y15-74,ED5-8,SI,2025,453.5,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,SK,2025,30.79,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,SK,2025,32.78,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,SK,2025,22.3,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,SK,2025,51.75,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2004,46.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2004,22.39,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2004,51.68,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2004,76.23,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2005,50.2,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2005,26.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2005,54.95,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2005,81.02,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2006,49.52,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2006,42.04,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2006,46.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2006,83.88,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2007,56.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2007,37.25,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2007,57.96,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2007,87.18,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2008,66.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2008,43.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2008,69.48,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2008,88.85,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2009,70.05,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2009,,u
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2009,66.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2009,91.3,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2010,75.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2010,49.88,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2010,80.32,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2010,92.57,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2011,74.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2011,57.34,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2011,71.75,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2011,94.88,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2012,76.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2012,58.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2012,72.58,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2012,97.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2013,77.88,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2013,56.99,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2013,74.07,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2013,97.32,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2014,79.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2014,66.52,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2014,76.15,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2014,96.09,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2015,77.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2015,61.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2015,73.91,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2015,97.25,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2016,80.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2016,57.07,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2016,79.57,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2016,96.96,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2017,81.63,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2017,59.59,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2017,80.05,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2017,96.81,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2018,80.45,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2018,60.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2018,78.69,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2018,97.31,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2019,82.85,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2019,59.24,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2019,81.58,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2019,97.0,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2020,89.92,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2020,80.62,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2020,88.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2020,98.21,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2021,88.93,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2021,69.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2021,88.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2021,98.36,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2022,89.07,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2022,74.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2022,88.0,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2022,97.89,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2023,87.21,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2023,66.91,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2023,85.85,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2023,98.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2024,89.83,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2024,79.58,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2024,88.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2024,98.43,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,SK,2025,92.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,SK,2025,83.27,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,SK,2025,91.31,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,SK,2025,98.96,
candidates,lfsa_pgaed,Y15-74,ED0-2,SK,2024,541.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,SK,2024,2606.1,
candidates,lfsa_pgaed,Y15-74,ED5-8,SK,2024,1003.5,
candidates,lfsa_pgaed,Y15-74,ED0-2,SK,2025,544.1,
candidates,lfsa_pgaed,Y15-74,ED3_4,SK,2025,2575.9,
candidates,lfsa_pgaed,Y15-74,ED5-8,SK,2025,1020.1,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,TR,2025,17.19,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,TR,2025,6.42,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,TR,2025,22.4,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,TR,2025,35.84,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2004,13.25,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2004,4.08,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2004,29.84,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2004,60.07,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2005,13.93,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2005,3.84,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2005,32.88,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2005,62.64,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2007,26.91,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2007,10.09,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2007,59.79,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2007,82.71,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2008,32.19,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2008,15.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2008,64.39,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2008,86.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2009,33.97,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2009,18.4,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2009,71.61,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2009,79.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2010,37.58,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2010,21.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2010,70.04,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2010,81.56,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2012,42.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2012,25.05,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2012,76.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2012,93.01,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2013,43.16,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2013,25.65,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2013,77.08,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2013,93.66,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2014,48.49,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2014,30.43,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2014,79.21,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2014,93.61,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2015,51.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2015,34.0,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2015,80.55,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2015,94.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2016,58.35,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2016,41.64,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2016,86.44,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2016,95.62,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2017,64.68,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2017,48.98,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2017,89.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2017,97.04,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2018,71.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2018,57.16,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2018,92.33,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2018,97.74,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2019,73.98,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2019,59.9,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2019,94.54,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2019,98.03,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2020,77.67,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2020,64.92,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2020,94.78,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2020,98.69,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2021,81.41,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2021,69.18,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2021,96.37,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2021,99.05,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2022,83.44,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2022,72.23,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2022,96.45,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2022,98.96,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2023,85.96,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2023,75.41,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2023,97.25,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2023,99.38,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2024,87.31,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2024,77.35,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2024,97.63,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2024,99.38,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,TR,2025,89.77,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,TR,2025,81.48,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,TR,2025,98.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,TR,2025,99.38,
candidates,lfsa_pgaed,Y15-74,ED0-2,TR,2024,33993.6,
candidates,lfsa_pgaed,Y15-74,ED3_4,TR,2024,15244.8,
candidates,lfsa_pgaed,Y15-74,ED5-8,TR,2024,13480.2,
candidates,lfsa_pgaed,Y15-74,ED0-2,TR,2025,33283.7,
candidates,lfsa_pgaed,Y15-74,ED3_4,TR,2025,15674.0,
candidates,lfsa_pgaed,Y15-74,ED5-8,TR,2025,14035.4,
candidates,isoc_ai_iaiu,I_IUAI,IND_TOTAL,XK,2025,44.85,
candidates,isoc_ai_iaiu,I_IUAI,I0_2,XK,2025,18.59,
candidates,isoc_ai_iaiu,I_IUAI,I3_4,XK,2025,47.98,
candidates,isoc_ai_iaiu,I_IUAI,I5_8,XK,2025,74.56,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,XK,2017,82.91,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,XK,2017,71.47,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,XK,2017,88.12,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,XK,2017,96.14,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,XK,2018,87.48,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,XK,2018,75.5,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,XK,2018,92.82,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,XK,2018,98.21,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,XK,2019,90.71,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,XK,2019,84.29,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,XK,2019,93.14,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,XK,2019,99.17,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,XK,2020,95.6,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,XK,2020,91.35,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,XK,2020,97.47,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,XK,2020,99.18,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,XK,2024,98.04,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,XK,2024,96.1,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,XK,2024,99.18,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,XK,2024,99.45,
candidates,isoc_ci_ifp_iu,I_IU3,IND_TOTAL,XK,2025,98.47,
candidates,isoc_ci_ifp_iu,I_IU3,I0_2,XK,2025,97.02,
candidates,isoc_ci_ifp_iu,I_IU3,I3_4,XK,2025,98.77,
candidates,isoc_ci_ifp_iu,I_IU3,I5_8,XK,2025,99.78,
candidates,lfsa_pgaed,Y15-74,ED0-2,XK,2024,,
candidates,lfsa_pgaed,Y15-74,ED3_4,XK,2024,,
candidates,lfsa_pgaed,Y15-74,ED5-8,XK,2024,,
candidates,lfsa_pgaed,Y15-74,ED0-2,XK,2025,,
candidates,lfsa_pgaed,Y15-74,ED3_4,XK,2025,,
candidates,lfsa_pgaed,Y15-74,ED5-8,XK,2025,,


==> anc/out/idea3_rev_country_table.csv <==
analysis,geo,eu_member,genai_total,genai_low,genai_high,net_year,net_total,net_low,net_high,match_residual,first_year,lnR_genai,lnR_net,d_lnR,D_genai,D_net,d_D,L_genai,L_net,d_L
M1 main,AT,True,39.42,27.98,54.08,2003,41.02,22.27,78.86,1.6,2002,0.659,1.264,-0.605,26.1,56.6,-30.5,1.109,2.567,-1.457
M1 main,BG,True,22.5,13.56,41.25,2006,24.35,11.0,57.8,1.85,2004,1.113,1.659,-0.547,27.7,46.8,-19.1,1.499,2.405,-0.907
M1 main,CY,True,44.2,19.88,64.64,2009,47.87,20.58,78.71,3.67,2004,1.179,1.341,-0.162,44.8,58.1,-13.4,1.997,2.658,-0.661
M1 main,CZ,True,35.35,47.24,55.8,2005,32.11,25.73,72.68,-3.24,2004,0.167,1.038,-0.872,8.6,47.0,-38.4,0.344,2.038,-1.695
M1 main,EE,True,46.64,47.55,54.71,2004,50.48,42.27,69.33,3.84,2004,0.14,0.495,-0.355,7.2,27.1,-19.9,0.287,1.127,-0.84
M1 main,EL,True,44.09,18.86,66.43,2010,44.44,16.11,75.93,0.35,2002,1.259,1.55,-0.291,47.6,59.8,-12.2,2.142,2.799,-0.657
M1 main,ES,True,37.88,20.18,50.62,2003,36.63,14.91,71.19,-1.25,2002,0.92,1.563,-0.644,30.4,56.3,-25.8,1.4,2.646,-1.246
M1 main,HU,True,29.56,21.88,45.12,2004,27.74,12.51,67.99,-1.82,2004,0.724,1.693,-0.969,23.2,55.5,-32.2,1.077,2.698,-1.621
M1 main,LT,True,36.89,43.95,53.91,2005,34.34,28.36,68.58,-2.55,2004,0.204,0.883,-0.679,10.0,40.2,-30.3,0.4,1.707,-1.307
M1 main,LV,True,33.4,42.37,46.92,2004,33.09,19.19,63.76,-0.31,2004,0.102,1.201,-1.099,4.6,44.6,-40.0,0.184,2.003,-1.818
M1 main,MK,False,22.03,10.47,43.81,2004,21.12,10.75,43.92,-0.91,2004,1.431,1.407,0.024,33.3,33.2,0.2,1.897,1.872,0.025
M1 main,MT,True,46.46,14.89,71.46,2007,45.33,28.38,91.55,-1.13,2005,1.568,1.171,0.397,56.6,63.2,-6.6,2.661,3.308,-0.647
M1 main,PT,True,38.7,14.63,63.44,2007,39.62,23.91,89.51,0.92,2004,1.467,1.32,0.147,48.8,65.6,-16.8,2.315,3.302,-0.986
M1 main,RO,True,17.76,9.95,41.02,2006,20.85,1.66,65.76,3.09,2004,1.416,3.679,-2.263,31.1,64.1,-33.0,1.84,4.734,-2.895
M1 main,SI,True,37.56,31.33,58.98,2004,36.94,16.36,84.42,-0.62,2004,0.633,1.641,-1.008,27.6,68.1,-40.4,1.148,3.321,-2.174
M1 main,TR,False,17.19,6.42,35.84,2005,13.93,3.84,62.64,-3.26,2004,1.72,2.792,-1.072,29.4,58.8,-29.4,2.097,3.737,-1.64
F1 interpolation,AT,True,39.42,27.98,54.08,2002.6412556053813,39.42,21.73188340807175,74.89228699551569,0.0,2002,0.659,1.237,-0.578,26.1,53.2,-27.1,1.109,2.374,-1.265
F1 interpolation,BG,True,22.5,13.56,41.25,2005.563679245283,22.5,10.090271226415094,53.21863207547169,0.0,2004,1.113,1.663,-0.55,27.7,43.1,-15.4,1.499,2.316,-0.817
F1 interpolation,CY,True,44.2,19.88,64.64,2008.5962596259626,44.2,18.165632563256327,76.47327832783279,0.0,2004,1.179,1.437,-0.258,44.8,58.3,-13.5,1.997,2.684,-0.687
F1 interpolation,CZ,True,35.35,47.24,55.8,2005.2668863261945,35.35,28.700444810543658,75.32751235584844,0.0,2004,0.167,0.965,-0.798,8.6,46.6,-38.1,0.344,2.026,-1.683
F1 interpolation,EL,True,44.09,18.86,66.43,2009.8292682926829,44.09,15.86756097560976,75.82926829268294,0.0,2002,1.259,1.564,-0.305,47.6,60.0,-12.4,2.142,2.811,-0.67
F1 interpolation,ES,True,37.88,20.18,50.62,2003.3351206434315,37.88,15.255174262734585,73.05662198391421,0.0,2002,0.92,1.566,-0.647,30.4,57.8,-27.4,1.4,2.712,-1.312
F1 interpolation,HU,True,29.56,21.88,45.12,2004.1932059447984,29.56,12.432717622080679,70.12106157112527,0.0,2004,0.724,1.73,-1.006,23.2,57.7,-34.4,1.077,2.805,-1.728
F1 interpolation,IE,True,44.93,48.52,44.05,2005.5592972181553,44.93,21.766676427525624,74.5858418740849,0.0,2004,-0.097,1.232,-1.328,-4.5,52.8,-57.3,-0.18,2.356,-2.536
F1 interpolation,LT,True,36.89,43.95,53.91,2005.3346456692914,36.89,30.01984251968504,71.03629921259842,0.0,2004,0.204,0.861,-0.657,10.0,41.0,-31.1,0.4,1.744,-1.344
F1 interpolation,LV,True,33.4,42.37,46.92,2004.0357967667437,33.4,19.5118129330254,64.01523094688221,0.0,2004,0.102,1.188,-1.086,4.6,44.5,-40.0,0.184,1.993,-1.809
F1 interpolation,MK,False,22.03,10.47,43.81,2004.4460784313726,22.03,11.809436274509805,44.71848039215686,0.0,2004,1.431,1.331,0.1,33.3,32.9,0.4,1.897,1.799,0.099
F1 interpolation,MT,True,46.46,14.89,71.46,2007.3265895953757,46.46,29.447947976878613,92.21297687861272,0.0,2005,1.568,1.141,0.427,56.6,62.8,-6.2,2.661,3.345,-0.684
F1 interpolation,PT,True,38.7,14.63,63.44,2006.771144278607,38.7,22.891592039801,88.92412935323384,0.0,2004,1.467,1.357,0.11,48.8,66.0,-17.2,2.315,3.297,-0.982
F1 interpolation,RO,True,17.76,9.95,41.02,2005.2651605231868,17.76,1.3182996432818075,59.804126040428066,0.0,2004,1.416,3.815,-2.398,31.1,58.5,-27.4,1.84,4.713,-2.873
F1 interpolation,SI,True,37.56,31.33,58.98,2004.0628166160081,37.56,16.67533941236069,84.75229989868288,0.0,2004,0.633,1.626,-0.993,27.6,68.1,-40.4,1.148,3.324,-2.176
F1 interpolation,TR,False,17.19,6.42,35.84,2005.502311248074,17.19,5.409722650231125,67.68069337442219,0.0,2004,1.72,2.527,-0.807,29.4,62.3,-32.9,2.097,3.6,-1.503
F2 match on medium-education rate,BG,True,22.5,13.56,41.25,2004,15.87,6.83,36.8,-1.78,2004,1.113,1.684,-0.572,27.7,30.0,-2.3,1.499,2.072,-0.574
F2 match on medium-education rate,CY,True,44.2,19.88,64.64,2006,33.84,11.92,66.62,0.76,2004,1.179,1.721,-0.542,44.8,54.7,-9.9,1.997,2.691,-0.694
F2 match on medium-education rate,CZ,True,35.35,47.24,55.8,2004,31.55,24.07,74.18,2.3,2004,0.167,1.126,-0.959,8.6,50.1,-41.6,0.344,2.204,-1.861
F2 match on medium-education rate,EL,True,44.09,18.86,66.43,2006,28.89,6.69,64.22,0.8,2002,1.259,2.262,-1.003,47.6,57.5,-10.0,2.142,3.22,-1.079
F2 match on medium-education rate,ES,True,37.88,20.18,50.62,2002,20.39,6.79,46.38,-4.96,2002,0.92,1.921,-1.002,30.4,39.6,-9.2,1.4,2.474,-1.074
F2 match on medium-education rate,IE,True,44.93,48.52,44.05,2005,37.29,19.44,64.91,-1.48,2004,-0.097,1.206,-1.302,-4.5,45.5,-49.9,-0.18,2.037,-2.217
F2 match on medium-education rate,LT,True,36.89,43.95,53.91,2004,29.21,27.5,37.95,2.94,2004,0.204,0.322,-0.118,10.0,10.5,-0.5,0.4,0.478,-0.078
F2 match on medium-education rate,RO,True,17.76,9.95,41.02,2004,12.44,0.73,49.55,-3.59,2004,1.416,4.218,-2.801,31.1,48.8,-17.7,1.84,4.895,-3.055
F3 internet last 12 months,AT,True,39.42,27.98,54.08,2003,42.7,24.07,80.21,3.28,2003,0.659,1.204,-0.545,26.1,56.1,-30.0,1.109,2.548,-1.439
F3 internet last 12 months,BG,True,22.5,13.56,41.25,2004,18.13,7.58,41.01,-4.37,2004,1.113,1.688,-0.576,27.7,33.4,-5.7,1.499,2.137,-0.639
F3 internet last 12 months,CY,True,44.2,19.88,64.64,2008,42.32,15.76,78.09,-1.88,2004,1.179,1.6,-0.421,44.8,62.3,-17.6,1.997,2.947,-0.95
F3 internet last 12 months,CZ,True,35.35,47.24,55.8,2005,35.27,27.39,75.48,-0.08,2004,0.167,1.014,-0.847,8.6,48.1,-39.5,0.344,2.099,-1.756
F3 internet last 12 months,EL,True,44.09,18.86,66.43,2009,44.54,15.97,77.3,0.45,2003,1.259,1.577,-0.318,47.6,61.3,-13.8,2.142,2.886,-0.744
F3 internet last 12 months,HU,True,29.56,21.88,45.12,2004,29.09,13.54,69.7,-0.47,2004,0.724,1.639,-0.915,23.2,56.2,-32.9,1.077,2.687,-1.61
F3 internet last 12 months,IE,True,44.93,48.52,44.05,2005,41.61,23.27,68.72,-3.32,2004,-0.097,1.083,-1.18,-4.5,45.5,-49.9,-0.18,1.98,-2.16
F3 internet last 12 months,LT,True,36.89,43.95,53.91,2005,36.22,29.35,71.06,-0.67,2004,0.204,0.884,-0.68,10.0,41.7,-31.8,0.4,1.777,-1.377
F3 internet last 12 months,MT,True,46.46,14.89,71.46,2007,46.9,30.08,92.26,0.44,2005,1.568,1.121,0.448,56.6,62.2,-5.6,2.661,3.322,-0.661
F3 internet last 12 months,PT,True,38.7,14.63,63.44,2005,34.99,18.93,88.71,-3.71,2004,1.467,1.545,-0.078,48.8,69.8,-21.0,2.315,3.516,-1.201
F3 internet last 12 months,SI,True,37.56,31.33,58.98,2004,40.81,19.51,88.32,3.25,2004,0.633,1.51,-0.877,27.6,68.8,-41.2,1.148,3.44,-2.292
F3 internet last 12 months,TR,False,17.19,6.42,35.84,2005,15.46,4.48,66.7,-1.73,2004,1.72,2.701,-0.981,29.4,62.2,-32.8,2.097,3.754,-1.657
F5 age 25-64 both sides,CY,True,46.23,9.3,66.4,2009,45.55,7.72,80.0,-0.68,2009,1.966,2.338,-0.373,57.1,72.3,-15.2,2.959,3.867,-0.909
F5 age 25-64 both sides,EL,True,44.71,19.21,68.79,2010,44.68,11.76,77.95,-0.03,2009,1.276,1.891,-0.616,49.6,66.2,-16.6,2.227,3.278,-1.051
F6 EU members only,AT,True,39.42,27.98,54.08,2003,41.02,22.27,78.86,1.6,2002,0.659,1.264,-0.605,26.1,56.6,-30.5,1.109,2.567,-1.457
F6 EU members only,BG,True,22.5,13.56,41.25,2006,24.35,11.0,57.8,1.85,2004,1.113,1.659,-0.547,27.7,46.8,-19.1,1.499,2.405,-0.907
F6 EU members only,CY,True,44.2,19.88,64.64,2009,47.87,20.58,78.71,3.67,2004,1.179,1.341,-0.162,44.8,58.1,-13.4,1.997,2.658,-0.661
F6 EU members only,CZ,True,35.35,47.24,55.8,2005,32.11,25.73,72.68,-3.24,2004,0.167,1.038,-0.872,8.6,47.0,-38.4,0.344,2.038,-1.695
F6 EU members only,EE,True,46.64,47.55,54.71,2004,50.48,42.27,69.33,3.84,2004,0.14,0.495,-0.355,7.2,27.1,-19.9,0.287,1.127,-0.84
F6 EU members only,EL,True,44.09,18.86,66.43,2010,44.44,16.11,75.93,0.35,2002,1.259,1.55,-0.291,47.6,59.8,-12.2,2.142,2.799,-0.657
F6 EU members only,ES,True,37.88,20.18,50.62,2003,36.63,14.91,71.19,-1.25,2002,0.92,1.563,-0.644,30.4,56.3,-25.8,1.4,2.646,-1.246
F6 EU members only,HU,True,29.56,21.88,45.12,2004,27.74,12.51,67.99,-1.82,2004,0.724,1.693,-0.969,23.2,55.5,-32.2,1.077,2.698,-1.621
F6 EU members only,LT,True,36.89,43.95,53.91,2005,34.34,28.36,68.58,-2.55,2004,0.204,0.883,-0.679,10.0,40.2,-30.3,0.4,1.707,-1.307
F6 EU members only,LV,True,33.4,42.37,46.92,2004,33.09,19.19,63.76,-0.31,2004,0.102,1.201,-1.099,4.6,44.6,-40.0,0.184,2.003,-1.818
F6 EU members only,MT,True,46.46,14.89,71.46,2007,45.33,28.38,91.55,-1.13,2005,1.568,1.171,0.397,56.6,63.2,-6.6,2.661,3.308,-0.647
F6 EU members only,PT,True,38.7,14.63,63.44,2007,39.62,23.91,89.51,0.92,2004,1.467,1.32,0.147,48.8,65.6,-16.8,2.315,3.302,-0.986
F6 EU members only,RO,True,17.76,9.95,41.02,2006,20.85,1.66,65.76,3.09,2004,1.416,3.679,-2.263,31.1,64.1,-33.0,1.84,4.734,-2.895
F6 EU members only,SI,True,37.56,31.33,58.98,2004,36.94,16.36,84.42,-0.62,2004,0.633,1.641,-1.008,27.6,68.1,-40.4,1.148,3.321,-2.174
F7 drop first-year matches,AT,True,39.42,27.98,54.08,2003,41.02,22.27,78.86,1.6,2002,0.659,1.264,-0.605,26.1,56.6,-30.5,1.109,2.567,-1.457
F7 drop first-year matches,BG,True,22.5,13.56,41.25,2006,24.35,11.0,57.8,1.85,2004,1.113,1.659,-0.547,27.7,46.8,-19.1,1.499,2.405,-0.907
F7 drop first-year matches,CY,True,44.2,19.88,64.64,2009,47.87,20.58,78.71,3.67,2004,1.179,1.341,-0.162,44.8,58.1,-13.4,1.997,2.658,-0.661
F7 drop first-year matches,CZ,True,35.35,47.24,55.8,2005,32.11,25.73,72.68,-3.24,2004,0.167,1.038,-0.872,8.6,47.0,-38.4,0.344,2.038,-1.695
F7 drop first-year matches,EL,True,44.09,18.86,66.43,2010,44.44,16.11,75.93,0.35,2002,1.259,1.55,-0.291,47.6,59.8,-12.2,2.142,2.799,-0.657
F7 drop first-year matches,ES,True,37.88,20.18,50.62,2003,36.63,14.91,71.19,-1.25,2002,0.92,1.563,-0.644,30.4,56.3,-25.8,1.4,2.646,-1.246
F7 drop first-year matches,LT,True,36.89,43.95,53.91,2005,34.34,28.36,68.58,-2.55,2004,0.204,0.883,-0.679,10.0,40.2,-30.3,0.4,1.707,-1.307
F7 drop first-year matches,MT,True,46.46,14.89,71.46,2007,45.33,28.38,91.55,-1.13,2005,1.568,1.171,0.397,56.6,63.2,-6.6,2.661,3.308,-0.647
F7 drop first-year matches,PT,True,38.7,14.63,63.44,2007,39.62,23.91,89.51,0.92,2004,1.467,1.32,0.147,48.8,65.6,-16.8,2.315,3.302,-0.986
F7 drop first-year matches,RO,True,17.76,9.95,41.02,2006,20.85,1.66,65.76,3.09,2004,1.416,3.679,-2.263,31.1,64.1,-33.0,1.84,4.734,-2.895
F7 drop first-year matches,TR,False,17.19,6.42,35.84,2005,13.93,3.84,62.64,-3.26,2004,1.72,2.792,-1.072,29.4,58.8,-29.4,2.097,3.737,-1.64
R1 tolerance 2.5 points,AT,True,39.42,27.98,54.08,2003,41.02,22.27,78.86,1.6,2002,0.659,1.264,-0.605,26.1,56.6,-30.5,1.109,2.567,-1.457
R1 tolerance 2.5 points,BG,True,22.5,13.56,41.25,2006,24.35,11.0,57.8,1.85,2004,1.113,1.659,-0.547,27.7,46.8,-19.1,1.499,2.405,-0.907
R1 tolerance 2.5 points,EL,True,44.09,18.86,66.43,2010,44.44,16.11,75.93,0.35,2002,1.259,1.55,-0.291,47.6,59.8,-12.2,2.142,2.799,-0.657
R1 tolerance 2.5 points,ES,True,37.88,20.18,50.62,2003,36.63,14.91,71.19,-1.25,2002,0.92,1.563,-0.644,30.4,56.3,-25.8,1.4,2.646,-1.246
R1 tolerance 2.5 points,HU,True,29.56,21.88,45.12,2004,27.74,12.51,67.99,-1.82,2004,0.724,1.693,-0.969,23.2,55.5,-32.2,1.077,2.698,-1.621
R1 tolerance 2.5 points,LV,True,33.4,42.37,46.92,2004,33.09,19.19,63.76,-0.31,2004,0.102,1.201,-1.099,4.6,44.6,-40.0,0.184,2.003,-1.818
R1 tolerance 2.5 points,MK,False,22.03,10.47,43.81,2004,21.12,10.75,43.92,-0.91,2004,1.431,1.407,0.024,33.3,33.2,0.2,1.897,1.872,0.025
R1 tolerance 2.5 points,MT,True,46.46,14.89,71.46,2007,45.33,28.38,91.55,-1.13,2005,1.568,1.171,0.397,56.6,63.2,-6.6,2.661,3.308,-0.647
R1 tolerance 2.5 points,PT,True,38.7,14.63,63.44,2007,39.62,23.91,89.51,0.92,2004,1.467,1.32,0.147,48.8,65.6,-16.8,2.315,3.302,-0.986
R1 tolerance 2.5 points,SI,True,37.56,31.33,58.98,2004,36.94,16.36,84.42,-0.62,2004,0.633,1.641,-1.008,27.6,68.1,-40.4,1.148,3.321,-2.174
R2 composition-standardised match (2025 education mix),BG,True,22.5,13.56,41.25,2004,15.87,6.83,36.8,-3.25,2004,1.113,1.684,-0.572,27.7,30.0,-2.3,1.499,2.072,-0.574
R2 composition-standardised match (2025 education mix),CY,True,44.2,19.88,64.64,2006,33.84,11.92,66.62,-0.97,2004,1.179,1.721,-0.542,44.8,54.7,-9.9,1.997,2.691,-0.694
R2 composition-standardised match (2025 education mix),CZ,True,35.35,47.24,55.8,2004,31.55,24.07,74.18,2.86,2004,0.167,1.126,-0.959,8.6,50.1,-41.6,0.344,2.204,-1.861
R2 composition-standardised match (2025 education mix),EL,True,44.09,18.86,66.43,2008,38.19,12.09,71.12,1.7,2002,1.259,1.772,-0.513,47.6,59.0,-11.5,2.142,2.885,-0.744
R2 composition-standardised match (2025 education mix),IE,True,44.93,48.52,44.05,2004,33.51,15.7,59.33,-0.6,2004,-0.097,1.329,-1.426,-4.5,43.6,-48.1,-0.18,2.058,-2.238
R2 composition-standardised match (2025 education mix),MK,False,22.03,10.47,43.81,2004,21.12,10.75,43.92,1.6,2004,1.431,1.407,0.024,33.3,33.2,0.2,1.897,1.872,0.025
R2 composition-standardised match (2025 education mix),RO,True,17.76,9.95,41.02,2004,12.44,0.73,49.55,-3.73,2004,1.416,4.218,-2.801,31.1,48.8,-17.7,1.84,4.895,-3.055
"R3a 25-54 both sides, matched on 25-54 total",BG,True,26.78,1.72,48.56,2006,27.17,0.61,69.22,0.39,2004,3.34,4.732,-1.391,46.8,68.6,-21.8,3.988,5.904,-1.916
"R3a 25-54 both sides, matched on 25-54 total",CY,True,52.6,13.21,70.09,2009,52.83,11.87,83.39,0.23,2004,1.669,1.95,-0.281,56.9,71.5,-14.6,2.734,3.618,-0.884
"R3a 25-54 both sides, matched on 25-54 total",CZ,True,39.48,20.64,61.13,2005,37.05,5.57,86.41,-2.43,2004,1.086,2.742,-1.656,40.5,80.8,-40.4,1.8,4.68,-2.881
"R3a 25-54 both sides, matched on 25-54 total",EE,True,55.96,28.13,70.28,2004,55.55,30.91,78.44,-0.41,2004,0.916,0.931,-0.016,42.2,47.5,-5.4,1.799,2.096,-0.297
"R3a 25-54 both sides, matched on 25-54 total",EL,True,50.82,17.88,73.24,2009,50.37,17.44,81.5,-0.45,2004,1.41,1.542,-0.132,55.4,64.1,-8.7,2.531,3.038,-0.506
"R3a 25-54 both sides, matched on 25-54 total",ES,True,43.11,20.65,56.23,2004,45.05,15.53,79.92,1.94,2004,1.002,1.638,-0.637,35.6,64.4,-28.8,1.597,3.075,-1.478
"R3a 25-54 both sides, matched on 25-54 total",LT,True,47.38,18.18,64.18,2006,43.72,13.22,81.73,-3.66,2004,1.261,1.822,-0.56,46.0,68.5,-22.5,2.087,3.38,-1.292
"R3a 25-54 both sides, matched on 25-54 total",LV,True,41.07,15.32,58.33,2005,44.17,15.61,80.16,3.1,2004,1.337,1.636,-0.299,43.0,64.5,-21.5,2.046,3.084,-1.038
"R3a 25-54 both sides, matched on 25-54 total",MT,True,54.11,18.77,74.34,2008,53.63,35.23,96.86,-0.48,2005,1.376,1.011,0.365,55.6,61.6,-6.1,2.529,4.038,-1.509
"R3a 25-54 both sides, matched on 25-54 total",PL,True,27.39,5.15,44.87,2004,25.33,2.21,75.94,-2.06,2004,2.165,3.537,-1.372,39.7,73.7,-34.0,2.707,4.939,-2.232
"R3a 25-54 both sides, matched on 25-54 total",PT,True,47.7,17.83,68.84,2008,45.23,27.17,95.17,-2.47,2004,1.351,1.254,0.097,51.0,68.0,-17.0,2.321,3.967,-1.646
"R3a 25-54 both sides, matched on 25-54 total",RO,True,20.81,3.37,44.66,2007,24.75,4.21,78.72,3.94,2007,2.584,2.928,-0.344,41.3,74.5,-33.2,3.142,4.433,-1.291
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",BG,True,26.78,1.72,48.56,2006,27.17,0.61,69.22,0.39,2004,3.34,4.732,-1.391,46.8,68.6,-21.8,3.988,5.904,-1.916
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",CY,True,52.6,13.21,70.09,2009,52.83,11.87,83.39,0.23,2004,1.669,1.95,-0.281,56.9,71.5,-14.6,2.734,3.618,-0.884
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",CZ,True,39.48,20.64,61.13,2005,37.05,5.57,86.41,-2.43,2004,1.086,2.742,-1.656,40.5,80.8,-40.4,1.8,4.68,-2.881
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",EL,True,50.82,17.88,73.24,2009,50.37,17.44,81.5,-0.45,2004,1.41,1.542,-0.132,55.4,64.1,-8.7,2.531,3.038,-0.506
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",LT,True,47.38,18.18,64.18,2006,43.72,13.22,81.73,-3.66,2004,1.261,1.822,-0.56,46.0,68.5,-22.5,2.087,3.38,-1.292
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",LV,True,41.07,15.32,58.33,2005,44.17,15.61,80.16,3.1,2004,1.337,1.636,-0.299,43.0,64.5,-21.5,2.046,3.084,-1.038
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",MT,True,54.11,18.77,74.34,2008,53.63,35.23,96.86,-0.48,2005,1.376,1.011,0.365,55.6,61.6,-6.1,2.529,4.038,-1.509
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",PT,True,47.7,17.83,68.84,2008,45.23,27.17,95.17,-2.47,2004,1.351,1.254,0.097,51.0,68.0,-17.0,2.321,3.967,-1.646
"R3b 25-54 both sides, at the M1 year",BG,True,26.78,1.72,48.56,2006,27.17,0.61,69.22,,,3.34,4.732,-1.391,46.8,68.6,-21.8,3.988,5.904,-1.916
"R3b 25-54 both sides, at the M1 year",CY,True,52.6,13.21,70.09,2009,52.83,11.87,83.39,,,1.669,1.95,-0.281,56.9,71.5,-14.6,2.734,3.618,-0.884
"R3b 25-54 both sides, at the M1 year",CZ,True,39.48,20.64,61.13,2005,37.05,5.57,86.41,,,1.086,2.742,-1.656,40.5,80.8,-40.4,1.8,4.68,-2.881
"R3b 25-54 both sides, at the M1 year",EE,True,55.96,28.13,70.28,2004,55.55,30.91,78.44,,,0.916,0.931,-0.016,42.2,47.5,-5.4,1.799,2.096,-0.297
"R3b 25-54 both sides, at the M1 year",EL,True,50.82,17.88,73.24,2010,52.54,16.73,82.12,,,1.41,1.591,-0.181,55.4,65.4,-10.0,2.531,3.129,-0.598
"R3b 25-54 both sides, at the M1 year",HU,True,33.2,9.48,51.61,2004,27.55,7.67,77.77,,,1.695,2.316,-0.622,42.1,70.1,-28.0,2.321,3.74,-1.42
"R3b 25-54 both sides, at the M1 year",LT,True,47.38,18.18,64.18,2005,34.54,8.42,75.91,,,1.261,2.199,-0.938,46.0,67.5,-21.5,2.087,3.534,-1.447
"R3b 25-54 both sides, at the M1 year",LV,True,41.07,15.32,58.33,2004,35.19,4.66,73.49,,,1.337,2.758,-1.421,43.0,68.8,-25.8,2.046,4.038,-1.992
"R3b 25-54 both sides, at the M1 year",MT,True,54.11,18.77,74.34,2007,50.27,32.42,95.7,,,1.376,1.082,0.294,55.6,63.3,-7.7,2.529,3.837,-1.308
"R3b 25-54 both sides, at the M1 year",PT,True,47.7,17.83,68.84,2007,42.37,23.85,94.6,,,1.351,1.378,-0.027,51.0,70.8,-19.7,2.321,4.024,-1.704
"R3b 25-54 both sides, at the M1 year",TR,False,17.38,3.78,38.47,2005,11.88,2.25,64.46,,,2.32,3.355,-1.035,34.7,62.2,-27.5,2.767,4.367,-1.6
"R4a 55-74 both sides, matched on 55-74 total",AT,True,14.92,4.85,28.31,2005,18.95,5.12,43.9,4.03,2004,1.764,2.149,-0.385,23.5,38.8,-15.3,2.047,2.674,-0.627
"R4a 55-74 both sides, matched on 55-74 total",CY,True,16.85,2.53,39.08,2011,17.7,2.5,56.76,0.85,2004,2.737,3.123,-0.385,36.5,54.3,-17.7,3.207,3.936,-0.728
"R4a 55-74 both sides, matched on 55-74 total",CZ,True,11.26,0.15,33.95,2004,7.7,0.47,43.77,-3.56,2004,5.422,4.534,0.888,33.8,43.3,-9.5,5.835,5.105,0.73
"R4a 55-74 both sides, matched on 55-74 total",EE,True,15.86,0.63,25.01,2004,18.19,0.8,41.39,2.33,2004,3.681,3.946,-0.265,24.4,40.6,-16.2,3.963,4.472,-0.51
"R4a 55-74 both sides, matched on 55-74 total",EL,True,20.55,11.96,41.64,2013,20.63,5.01,68.5,0.08,2004,1.247,2.615,-1.368,29.7,63.5,-33.8,1.659,3.719,-2.061
"R4a 55-74 both sides, matched on 55-74 total",ES,True,14.23,3.9,28.44,2007,14.89,3.94,61.6,0.66,2004,1.987,2.749,-0.763,24.5,57.7,-33.1,2.282,3.666,-1.385
"R4a 55-74 both sides, matched on 55-74 total",FR,True,13.11,5.35,26.76,2006,15.38,7.83,58.99,2.27,2006,1.61,2.019,-0.41,21.4,51.2,-29.8,1.866,2.829,-0.963
"R4a 55-74 both sides, matched on 55-74 total",HR,True,7.12,1.63,15.7,2007,7.52,0.66,36.86,0.4,2007,2.265,4.023,-1.758,14.1,36.2,-22.1,2.419,4.476,-2.056
"R4a 55-74 both sides, matched on 55-74 total",HU,True,10.62,2.15,25.32,2005,12.79,2.07,51.8,2.17,2004,2.466,3.22,-0.754,23.2,49.7,-26.6,2.736,3.929,-1.192
"R4a 55-74 both sides, matched on 55-74 total",IE,True,18.03,8.07,22.08,2005,17.24,7.39,51.35,-0.79,2004,1.007,1.939,-0.932,14.0,44.0,-30.0,1.172,2.582,-1.41
"R4a 55-74 both sides, matched on 55-74 total",IT,True,7.69,2.91,20.8,2004,7.88,2.11,40.71,0.19,2004,1.967,2.96,-0.993,17.9,38.6,-20.7,2.17,3.461,-1.291
"R4a 55-74 both sides, matched on 55-74 total",MT,True,14.63,3.75,44.12,2005,12.48,8.16,54.41,-2.15,2005,2.465,1.897,0.568,40.4,46.2,-5.9,3.009,2.598,0.411
"R4a 55-74 both sides, matched on 55-74 total",PL,True,4.99,0.18,18.9,2004,6.91,0.12,34.19,1.92,2004,4.654,5.652,-0.998,18.7,34.1,-15.4,4.862,6.069,-1.208
"R4a 55-74 both sides, matched on 55-74 total",PT,True,12.13,2.77,41.42,2008,12.46,5.74,65.96,0.33,2005,2.705,2.442,0.263,38.6,60.2,-21.6,3.212,3.46,-0.249
"R4a 55-74 both sides, matched on 55-74 total",RO,True,3.82,0.08,21.43,2008,4.81,0.16,38.01,0.99,2008,5.591,5.47,0.12,21.4,37.9,-16.5,5.831,5.947,-0.116
"R4a 55-74 both sides, matched on 55-74 total",SI,True,14.65,0.92,36.72,2007,14.12,2.21,57.1,-0.53,2006,3.687,3.252,0.435,35.8,54.9,-19.1,4.135,4.076,0.059
"R4a 55-74 both sides, matched on 55-74 total",SK,True,8.17,1.13,26.01,2004,9.88,1.31,32.9,1.71,2004,3.136,3.223,-0.087,24.9,31.6,-6.7,3.426,3.609,-0.183
"R4a 55-74 both sides, matched on 55-74 total",TR,False,1.8,0.61,8.84,2005,1.78,0.27,29.8,-0.02,2004,2.674,4.704,-2.03,8.2,29.5,-21.3,2.76,5.055,-2.295
"R4b 55-74 both sides, at the M1 year",CY,True,16.85,2.53,39.08,2009,13.32,1.0,46.57,,,2.737,3.841,-1.104,36.5,45.6,-9.0,3.207,4.458,-1.25
"R4b 55-74 both sides, at the M1 year",EE,True,15.86,0.63,25.01,2004,18.19,0.8,41.39,,,3.681,3.946,-0.265,24.4,40.6,-16.2,3.963,4.472,-0.51
"R4b 55-74 both sides, at the M1 year",EL,True,20.55,11.96,41.64,2010,9.48,1.81,44.2,,,1.247,3.195,-1.948,29.7,42.4,-12.7,1.659,3.761,-2.102
"R4b 55-74 both sides, at the M1 year",HU,True,10.62,2.15,25.32,2004,5.86,0.14,36.99,,,2.466,5.577,-3.111,23.2,36.9,-13.7,2.736,6.037,-3.301
"R4b 55-74 both sides, at the M1 year",PT,True,12.13,2.77,41.42,2007,10.98,4.58,62.96,,,2.705,2.621,0.084,38.6,58.4,-19.7,3.212,3.567,-0.355
"R4b 55-74 both sides, at the M1 year",TR,False,1.8,0.61,8.84,2005,1.78,0.27,29.8,,,2.674,4.704,-2.03,8.2,29.5,-21.3,2.76,5.055,-2.295
"R5a EU members only, drop first-year matches",AT,True,39.42,27.98,54.08,2003,41.02,22.27,78.86,1.6,2002,0.659,1.264,-0.605,26.1,56.6,-30.5,1.109,2.567,-1.457
"R5a EU members only, drop first-year matches",BG,True,22.5,13.56,41.25,2006,24.35,11.0,57.8,1.85,2004,1.113,1.659,-0.547,27.7,46.8,-19.1,1.499,2.405,-0.907
"R5a EU members only, drop first-year matches",CY,True,44.2,19.88,64.64,2009,47.87,20.58,78.71,3.67,2004,1.179,1.341,-0.162,44.8,58.1,-13.4,1.997,2.658,-0.661
"R5a EU members only, drop first-year matches",CZ,True,35.35,47.24,55.8,2005,32.11,25.73,72.68,-3.24,2004,0.167,1.038,-0.872,8.6,47.0,-38.4,0.344,2.038,-1.695
"R5a EU members only, drop first-year matches",EL,True,44.09,18.86,66.43,2010,44.44,16.11,75.93,0.35,2002,1.259,1.55,-0.291,47.6,59.8,-12.2,2.142,2.799,-0.657
"R5a EU members only, drop first-year matches",ES,True,37.88,20.18,50.62,2003,36.63,14.91,71.19,-1.25,2002,0.92,1.563,-0.644,30.4,56.3,-25.8,1.4,2.646,-1.246
"R5a EU members only, drop first-year matches",LT,True,36.89,43.95,53.91,2005,34.34,28.36,68.58,-2.55,2004,0.204,0.883,-0.679,10.0,40.2,-30.3,0.4,1.707,-1.307
"R5a EU members only, drop first-year matches",MT,True,46.46,14.89,71.46,2007,45.33,28.38,91.55,-1.13,2005,1.568,1.171,0.397,56.6,63.2,-6.6,2.661,3.308,-0.647
"R5a EU members only, drop first-year matches",PT,True,38.7,14.63,63.44,2007,39.62,23.91,89.51,0.92,2004,1.467,1.32,0.147,48.8,65.6,-16.8,2.315,3.302,-0.986
"R5a EU members only, drop first-year matches",RO,True,17.76,9.95,41.02,2006,20.85,1.66,65.76,3.09,2004,1.416,3.679,-2.263,31.1,64.1,-33.0,1.84,4.734,-2.895
"R5b EU members only, 25-54 both sides at the M1 year",BG,True,26.78,1.72,48.56,2006,27.17,0.61,69.22,,,3.34,4.732,-1.391,46.8,68.6,-21.8,3.988,5.904,-1.916
"R5b EU members only, 25-54 both sides at the M1 year",CY,True,52.6,13.21,70.09,2009,52.83,11.87,83.39,,,1.669,1.95,-0.281,56.9,71.5,-14.6,2.734,3.618,-0.884
"R5b EU members only, 25-54 both sides at the M1 year",CZ,True,39.48,20.64,61.13,2005,37.05,5.57,86.41,,,1.086,2.742,-1.656,40.5,80.8,-40.4,1.8,4.68,-2.881
"R5b EU members only, 25-54 both sides at the M1 year",EE,True,55.96,28.13,70.28,2004,55.55,30.91,78.44,,,0.916,0.931,-0.016,42.2,47.5,-5.4,1.799,2.096,-0.297
"R5b EU members only, 25-54 both sides at the M1 year",EL,True,50.82,17.88,73.24,2010,52.54,16.73,82.12,,,1.41,1.591,-0.181,55.4,65.4,-10.0,2.531,3.129,-0.598
"R5b EU members only, 25-54 both sides at the M1 year",HU,True,33.2,9.48,51.61,2004,27.55,7.67,77.77,,,1.695,2.316,-0.622,42.1,70.1,-28.0,2.321,3.74,-1.42
"R5b EU members only, 25-54 both sides at the M1 year",LT,True,47.38,18.18,64.18,2005,34.54,8.42,75.91,,,1.261,2.199,-0.938,46.0,67.5,-21.5,2.087,3.534,-1.447
"R5b EU members only, 25-54 both sides at the M1 year",LV,True,41.07,15.32,58.33,2004,35.19,4.66,73.49,,,1.337,2.758,-1.421,43.0,68.8,-25.8,2.046,4.038,-1.992
"R5b EU members only, 25-54 both sides at the M1 year",MT,True,54.11,18.77,74.34,2007,50.27,32.42,95.7,,,1.376,1.082,0.294,55.6,63.3,-7.7,2.529,3.837,-1.308
"R5b EU members only, 25-54 both sides at the M1 year",PT,True,47.7,17.83,68.84,2007,42.37,23.85,94.6,,,1.351,1.378,-0.027,51.0,70.8,-19.7,2.321,4.024,-1.704
"R5c EU members only, 25-54 both sides matched on 25-54 total",BG,True,26.78,1.72,48.56,2006,27.17,0.61,69.22,0.39,2004,3.34,4.732,-1.391,46.8,68.6,-21.8,3.988,5.904,-1.916
"R5c EU members only, 25-54 both sides matched on 25-54 total",CY,True,52.6,13.21,70.09,2009,52.83,11.87,83.39,0.23,2004,1.669,1.95,-0.281,56.9,71.5,-14.6,2.734,3.618,-0.884
"R5c EU members only, 25-54 both sides matched on 25-54 total",CZ,True,39.48,20.64,61.13,2005,37.05,5.57,86.41,-2.43,2004,1.086,2.742,-1.656,40.5,80.8,-40.4,1.8,4.68,-2.881
"R5c EU members only, 25-54 both sides matched on 25-54 total",EE,True,55.96,28.13,70.28,2004,55.55,30.91,78.44,-0.41,2004,0.916,0.931,-0.016,42.2,47.5,-5.4,1.799,2.096,-0.297
"R5c EU members only, 25-54 both sides matched on 25-54 total",EL,True,50.82,17.88,73.24,2009,50.37,17.44,81.5,-0.45,2004,1.41,1.542,-0.132,55.4,64.1,-8.7,2.531,3.038,-0.506
"R5c EU members only, 25-54 both sides matched on 25-54 total",ES,True,43.11,20.65,56.23,2004,45.05,15.53,79.92,1.94,2004,1.002,1.638,-0.637,35.6,64.4,-28.8,1.597,3.075,-1.478
"R5c EU members only, 25-54 both sides matched on 25-54 total",LT,True,47.38,18.18,64.18,2006,43.72,13.22,81.73,-3.66,2004,1.261,1.822,-0.56,46.0,68.5,-22.5,2.087,3.38,-1.292
"R5c EU members only, 25-54 both sides matched on 25-54 total",LV,True,41.07,15.32,58.33,2005,44.17,15.61,80.16,3.1,2004,1.337,1.636,-0.299,43.0,64.5,-21.5,2.046,3.084,-1.038
"R5c EU members only, 25-54 both sides matched on 25-54 total",MT,True,54.11,18.77,74.34,2008,53.63,35.23,96.86,-0.48,2005,1.376,1.011,0.365,55.6,61.6,-6.1,2.529,4.038,-1.509
"R5c EU members only, 25-54 both sides matched on 25-54 total",PL,True,27.39,5.15,44.87,2004,25.33,2.21,75.94,-2.06,2004,2.165,3.537,-1.372,39.7,73.7,-34.0,2.707,4.939,-2.232
"R5c EU members only, 25-54 both sides matched on 25-54 total",PT,True,47.7,17.83,68.84,2008,45.23,27.17,95.17,-2.47,2004,1.351,1.254,0.097,51.0,68.0,-17.0,2.321,3.967,-1.646
"R5c EU members only, 25-54 both sides matched on 25-54 total",RO,True,20.81,3.37,44.66,2007,24.75,4.21,78.72,3.94,2007,2.584,2.928,-0.344,41.3,74.5,-33.2,3.142,4.433,-1.291


==> anc/out/idea3_rev_results.json <==
{
 "summaries": {
  "M1 main": {
   "label": "M1 main",
   "planned": true,
   "n": 16,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "ES",
    "HU",
    "LT",
    "LV",
    "MK",
    "MT",
    "PT",
    "RO",
    "SI",
    "TR"
   ],
   "lnR": {
    "median": -0.6245623374152256,
    "ci95": [
     -0.9690796814235254,
     -0.29126618156442086
    ],
    "sign": {
     "n": 16,
     "neg": 13,
     "pos": 3,
     "p": 0.021270751953125
    }
   },
   "D": {
    "median": -27.61,
    "ci95": [
     -32.239999999999995,
     -16.790000000000013
    ],
    "sign": {
     "n": 16,
     "neg": 15,
     "pos": 1,
     "p": 0.000518798828125
    }
   },
   "L": {
    "median": -1.2768712634134172,
    "ci95": [
     -1.6402613502244958,
     -0.8402532929638636
    ],
    "sign": {
     "n": 16,
     "neg": 15,
     "pos": 1,
     "p": 0.000518798828125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "IE",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "F1 interpolation": {
   "label": "F1 interpolation",
   "planned": true,
   "n": 16,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EL",
    "ES",
    "HU",
    "IE",
    "LT",
    "LV",
    "MK",
    "MT",
    "PT",
    "RO",
    "SI",
    "TR"
   ],
   "lnR": {
    "median": -0.6518651798629216,
    "ci95": [
     -0.9931796387580063,
     -0.30510202389271557
    ],
    "sign": {
     "n": 16,
     "neg": 13,
     "pos": 3,
     "p": 0.021270751953125
    }
   },
   "D": {
    "median": -27.388637059162946,
    "ci95": [
     -34.448343949044585,
     -15.438360849056593
    ],
    "sign": {
     "n": 16,
     "neg": 15,
     "pos": 1,
     "p": 0.000518798828125
    }
   },
   "L": {
    "median": -1.3279645636187354,
    "ci95": [
     -1.7282955388404373,
     -0.817471789379955
    ],
    "sign": {
     "n": 16,
     "neg": 15,
     "pos": 1,
     "p": 0.000518798828125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "EE",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "F2 match on medium-education rate": {
   "label": "F2 match on medium-education rate",
   "planned": true,
   "n": 8,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EL",
    "ES",
    "IE",
    "LT",
    "RO"
   ],
   "lnR": {
    "median": -0.9803790461368131,
    "ci95": [
     -1.3023196277067453,
     -0.5416679581439181
    ],
    "sign": {
     "n": 8,
     "neg": 8,
     "pos": 0,
     "p": 0.0078125
    }
   },
   "D": {
    "median": -9.949999999999996,
    "ci95": [
     -41.55000000000001,
     -2.280000000000001
    ],
    "sign": {
     "n": 8,
     "neg": 8,
     "pos": 0,
     "p": 0.0078125
    }
   },
   "L": {
    "median": -1.0765286010276784,
    "ci95": [
     -2.216670738551937,
     -0.573608443018851
    ],
    "sign": {
     "n": 8,
     "neg": 8,
     "pos": 0,
     "p": 0.0078125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "AT",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "EE",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "HU",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "LV",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "MT",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "PT",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "TR",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "F3 internet last 12 months": {
   "label": "F3 internet last 12 months",
   "planned": true,
   "n": 12,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EL",
    "HU",
    "IE",
    "LT",
    "MT",
    "PT",
    "SI",
    "TR"
   ],
   "lnR": {
    "median": -0.6278722942338157,
    "ci95": [
     -0.8961082750585309,
     -0.36957210957752773
    ],
    "sign": {
     "n": 12,
     "neg": 11,
     "pos": 1,
     "p": 0.00634765625
    }
   },
   "D": {
    "median": -30.895000000000003,
    "ci95": [
     -36.22500000000001,
     -15.664999999999996
    ],
    "sign": {
     "n": 12,
     "neg": 12,
     "pos": 0,
     "p": 0.00048828125
    }
   },
   "L": {
    "median": -1.4080667013077799,
    "ci95": [
     -1.7065094147969244,
     -0.8470961835058188
    ],
    "sign": {
     "n": 12,
     "neg": 12,
     "pos": 0,
     "p": 0.00048828125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "EE",
     "no match"
    ],
    [
     "ES",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "LV",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RO",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "F5 age 25-64 both sides": {
   "label": "F5 age 25-64 both sides",
   "planned": true,
   "n": 2,
   "geos": [
    "CY",
    "EL"
   ],
   "lnR": {
    "median": -0.4941329292949329,
    "ci95": [
     -0.6157362442758472,
     -0.37252961431401865
    ],
    "sign": {
     "n": 2,
     "neg": 2,
     "pos": 0,
     "p": 0.5
    }
   },
   "D": {
    "median": -15.894999999999992,
    "ci95": [
     -16.609999999999992,
     -15.179999999999993
    ],
    "sign": {
     "n": 2,
     "neg": 2,
     "pos": 0,
     "p": 0.5
    }
   },
   "L": {
    "median": -0.9799814310164796,
    "ci95": [
     -1.0513693781193103,
     -0.9085934839136489
    ],
    "sign": {
     "n": 2,
     "neg": 2,
     "pos": 0,
     "p": 0.5
    }
   },
   "verdict": "n<8: no verdict",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "AT",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "BG",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "CZ",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "EE",
     "no match"
    ],
    [
     "ES",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "HU",
     "no match"
    ],
    [
     "IE",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "LV",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "MT",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "PT",
     "no match"
    ],
    [
     "RO",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "TR",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "F6 EU members only": {
   "label": "F6 EU members only",
   "planned": true,
   "n": 14,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "ES",
    "HU",
    "LT",
    "LV",
    "MT",
    "PT",
    "RO",
    "SI"
   ],
   "lnR": {
    "median": -0.6245623374152256,
    "ci95": [
     -0.940109224966468,
     -0.29126618156442086
    ],
    "sign": {
     "n": 14,
     "neg": 12,
     "pos": 2,
     "p": 0.012939453125
    }
   },
   "D": {
    "median": -28.050000000000004,
    "ci95": [
     -33.03,
     -16.790000000000013
    ],
    "sign": {
     "n": 14,
     "neg": 14,
     "pos": 0,
     "p": 0.0001220703125
    }
   },
   "L": {
    "median": -1.2768712634134172,
    "ci95": [
     -1.694935267389369,
     -0.8402532929638636
    ],
    "sign": {
     "n": 14,
     "neg": 14,
     "pos": 0,
     "p": 0.0001220703125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "BE",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "IE",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SK",
     "no match"
    ]
   ]
  },
  "F7 drop first-year matches": {
   "label": "F7 drop first-year matches",
   "planned": true,
   "n": 11,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EL",
    "ES",
    "LT",
    "MT",
    "PT",
    "RO",
    "TR"
   ],
   "lnR": {
    "median": -0.6054591846828314,
    "ci95": [
     -0.871875739176214,
     -0.16233126876404325
    ],
    "sign": {
     "n": 11,
     "neg": 9,
     "pos": 2,
     "p": 0.0654296875
    }
   },
   "D": {
    "median": -25.840000000000003,
    "ci95": [
     -30.490000000000006,
     -13.36999999999999
    ],
    "sign": {
     "n": 11,
     "neg": 11,
     "pos": 0,
     "p": 0.0009765625
    }
   },
   "L": {
    "median": -1.2464238452090945,
    "ci95": [
     -1.6402613502244958,
     -0.660899742533585
    ],
    "sign": {
     "n": 11,
     "neg": 11,
     "pos": 0,
     "p": 0.0009765625
    }
   },
   "verdict": "not distinguishable",
   "unmatched": []
  },
  "F4 banking minus internet": {
   "label": "F4 banking minus internet",
   "planned": true,
   "n": 15,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "ES",
    "HU",
    "LT",
    "MK",
    "MT",
    "PT",
    "RO",
    "SI",
    "TR"
   ],
   "lnR": {
    "median": 0.3309030661837866,
    "ci95": [
     0.020677730127712568,
     1.2521139749722385
    ],
    "sign": {
     "n": 15,
     "neg": 3,
     "pos": 12,
     "p": 0.03515625
    }
   },
   "D": {
    "median": -1.4499999999999957,
    "ci95": [
     -8.04,
     9.319999999999993
    ],
    "sign": {
     "n": 15,
     "neg": 8,
     "pos": 7,
     "p": 1.0
    }
   },
   "L": {
    "median": 0.03411190355153959,
    "ci95": [
     -0.28925645779391074,
     1.1510926753637483
    ],
    "sign": {
     "n": 15,
     "neg": 7,
     "pos": 8,
     "p": 1.0
    }
   },
   "verdict": "depends on measure",
   "rows": [
    {
     "geo": "AT",
     "delta": {
      "lnR": 0.282263585025994,
      "D": -11.13000000000001,
      "L": -0.28925645779391074
     },
     "bk_year": 2010
    },
    {
     "geo": "BG",
     "delta": {
      "lnR": 1.9599392489506768,
      "D": 2.5700000000000003,
      "L": 1.9078845825607202
     },
     "bk_year": 2022
    },
    {
     "geo": "CY",
     "delta": {
      "lnR": 1.3000228228925963,
      "D": 7.300000000000011,
      "L": 1.1510926753637483
     },
     "bk_year": 2019
    },
    {
     "geo": "CZ",
     "delta": {
      "lnR": 1.1078758354160618,
      "D": 9.319999999999993,
      "L": 1.0442701822100164
     },
     "bk_year": 2012
    },
    {
     "geo": "EE",
     "delta": {
      "lnR": 0.6573252414182726,
      "D": 22.300000000000004,
      "L": 1.0447588720361023
     },
     "bk_year": 2006
    },
    {
     "geo": "EL",
     "delta": {
      "lnR": 0.26987121579643336,
      "D": -3.1200000000000117,
      "L": 0.03411190355153959
     },
     "bk_year": 2021
    },
    {
     "geo": "ES",
     "delta": {
      "lnR": -0.003024302750072705,
      "D": -3.8999999999999986,
      "L": -0.1480514122721801
     },
     "bk_year": 2014
    },
    {
     "geo": "HU",
     "delta": {
      "lnR": 0.666652094853188,
      "D": 0.020000000000003126,
      "L": 0.5506043161878065
     },
     "bk_year": 2014
    },
    {
     "geo": "LT",
     "delta": {
      "lnR": 1.2521139749722385,
      "D": 24.89,
      "L": 1.6774956505469913
     },
     "bk_year": 2010
    },
    {
     "geo": "MK",
     "delta": {
      "lnR": 1.364957105250663,
      "D": 22.770000000000003,
      "L": 1.7703560622218475
     },
     "bk_year": 2021
    },
    {
     "geo": "MT",
     "delta": {
      "lnR": 0.020677730127712568,
      "D": -8.04,
      "L": -0.822717562402286
     },
     "bk_year": 2016
    },
    {
     "geo": "PT",
     "delta": {
      "lnR": 0.1725695884296512,
      "D": -10.420000000000002,
      "L": -0.7391776310786362
     },
     "bk_year": 2018
    },
    {
     "geo": "RO",
     "delta": {
      "lnR": -0.8103487247313357,
      "D": -14.250000000000007,
      "L": -1.1440080660176712
     },
     "bk_year": 2022
    },
    {
     "geo": "SI",
     "delta": {
      "lnR": 0.3309030661837866,
      "D": -3.5600000000000023,
      "L": -0.07628223761714237
     },
     "bk_year": 2017
    },
    {
     "geo": "TR",
     "delta": {
      "lnR": -0.20958492923276228,
      "D": -1.4499999999999957,
      "L": -0.23439602345121058
     },
     "bk_year": 2016
    }
   ]
  },
  "R1 tolerance 2.5 points": {
   "label": "R1 tolerance 2.5 points",
   "planned": false,
   "n": 10,
   "geos": [
    "AT",
    "BG",
    "EL",
    "ES",
    "HU",
    "LV",
    "MK",
    "MT",
    "PT",
    "SI"
   ],
   "lnR": {
    "median": -0.5760129286471761,
    "ci95": [
     -0.9690796814235254,
     0.02388403431575803
    ],
    "sign": {
     "n": 10,
     "neg": 7,
     "pos": 3,
     "p": 0.34375
    }
   },
   "D": {
    "median": -22.475,
    "ci95": [
     -35.254999999999995,
     -11.695000000000011
    ],
    "sign": {
     "n": 10,
     "neg": 9,
     "pos": 1,
     "p": 0.021484375
    }
   },
   "L": {
    "median": -1.1164557378355546,
    "ci95": [
     -1.6379589148375016,
     -0.6572630998412858
    ],
    "sign": {
     "n": 10,
     "neg": 9,
     "pos": 1,
     "p": 0.021484375
    }
   },
   "verdict": "not distinguishable",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "CY",
     "no match"
    ],
    [
     "CZ",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "EE",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "IE",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RO",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "TR",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "R2 composition-standardised match (2025 education mix)": {
   "label": "R2 composition-standardised match (2025 education mix)",
   "planned": false,
   "n": 7,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EL",
    "IE",
    "MK",
    "RO"
   ],
   "lnR": {
    "median": -0.571646341323746,
    "ci95": [
     -1.4261050996099507,
     -0.5128844421071093
    ],
    "sign": {
     "n": 7,
     "neg": 6,
     "pos": 1,
     "p": 0.125
    }
   },
   "D": {
    "median": -11.459999999999994,
    "ci95": [
     -41.55000000000001,
     -2.280000000000001
    ],
    "sign": {
     "n": 7,
     "neg": 6,
     "pos": 1,
     "p": 0.125
    }
   },
   "L": {
    "median": -0.7435054451592134,
    "ci95": [
     -2.2382612967286355,
     -0.573608443018851
    ],
    "sign": {
     "n": 7,
     "neg": 6,
     "pos": 1,
     "p": 0.125
    }
   },
   "verdict": "n<8: no verdict",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "AT",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "EE",
     "no match"
    ],
    [
     "ES",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "HU",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "LV",
     "no match"
    ],
    [
     "MT",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "PT",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "TR",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "R3a 25-54 both sides, matched on 25-54 total": {
   "label": "R3a 25-54 both sides, matched on 25-54 total",
   "planned": false,
   "n": 12,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "ES",
    "LT",
    "LV",
    "MT",
    "PL",
    "PT",
    "RO"
   ],
   "lnR": {
    "median": -0.32171231467903993,
    "ci95": [
     -1.0043478641221908,
     -0.07369062803601567
    ],
    "sign": {
     "n": 12,
     "neg": 10,
     "pos": 2,
     "p": 0.03857421875
    }
   },
   "D": {
    "median": -21.654999999999998,
    "ci95": [
     -31.015000000000004,
     -11.669999999999998
    ],
    "sign": {
     "n": 12,
     "neg": 12,
     "pos": 0,
     "p": 0.00048828125
    }
   },
   "L": {
    "median": -1.3853454948563095,
    "ci95": [
     -1.7810837278720817,
     -0.961012025404173
    ],
    "sign": {
     "n": 12,
     "neg": 12,
     "pos": 0,
     "p": 0.00048828125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "AT",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "genai missing/u"
    ],
    [
     "HU",
     "no match"
    ],
    [
     "IE",
     "genai missing/u"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "RS",
     "genai missing/u"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "TR",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "R3c 25-54 both sides, matched on 25-54 total, drop first-year matches": {
   "label": "R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",
   "planned": false,
   "n": 8,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EL",
    "LT",
    "LV",
    "MT",
    "PT"
   ],
   "lnR": {
    "median": -0.28993185192771553,
    "ci95": [
     -1.3911103040960966,
     0.0973511968222942
    ],
    "sign": {
     "n": 8,
     "neg": 6,
     "pos": 2,
     "p": 0.2890625
    }
   },
   "D": {
    "median": -19.264999999999997,
    "ci95": [
     -22.509999999999998,
     -8.700000000000003
    ],
    "sign": {
     "n": 8,
     "neg": 8,
     "pos": 0,
     "p": 0.0078125
    }
   },
   "L": {
    "median": -1.4008345150171315,
    "ci95": [
     -1.9158922129416642,
     -0.8842177159713862
    ],
    "sign": {
     "n": 8,
     "neg": 8,
     "pos": 0,
     "p": 0.0078125
    }
   },
   "verdict": "not distinguishable",
   "unmatched": []
  },
  "R3b 25-54 both sides, at the M1 year": {
   "label": "R3b 25-54 both sides, at the M1 year",
   "planned": false,
   "n": 11,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "HU",
    "LT",
    "LV",
    "MT",
    "PT",
    "TR"
   ],
   "lnR": {
    "median": -0.6219080014339815,
    "ci95": [
     -1.3911103040960966,
     -0.026970719255192455
    ],
    "sign": {
     "n": 11,
     "neg": 10,
     "pos": 1,
     "p": 0.01171875
    }
   },
   "D": {
    "median": -21.489999999999988,
    "ci95": [
     -27.519999999999996,
     -10.030000000000001
    ],
    "sign": {
     "n": 11,
     "neg": 11,
     "pos": 0,
     "p": 0.0009765625
    }
   },
   "L": {
    "median": -1.4469698275755456,
    "ci95": [
     -1.9158922129416642,
     -0.8842177159713862
    ],
    "sign": {
     "n": 11,
     "neg": 11,
     "pos": 0,
     "p": 0.0009765625
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "AT",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "ES",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "genai missing/u"
    ],
    [
     "IE",
     "genai missing/u"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RO",
     "no match"
    ],
    [
     "RS",
     "genai missing/u"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "R4a 55-74 both sides, matched on 55-74 total": {
   "label": "R4a 55-74 both sides, matched on 55-74 total",
   "planned": false,
   "n": 18,
   "geos": [
    "AT",
    "CY",
    "CZ",
    "EE",
    "EL",
    "ES",
    "FR",
    "HR",
    "HU",
    "IE",
    "IT",
    "MT",
    "PL",
    "PT",
    "RO",
    "SI",
    "SK",
    "TR"
   ],
   "lnR": {
    "median": -0.3973716748213466,
    "ci95": [
     -0.9320184622874199,
     -0.060911173787132844
    ],
    "sign": {
     "n": 18,
     "neg": 13,
     "pos": 5,
     "p": 0.09625244140625
    }
   },
   "D": {
    "median": -19.900000000000002,
    "ci95": [
     -24.345,
     -15.780000000000001
    ],
    "sign": {
     "n": 18,
     "neg": 18,
     "pos": 0,
     "p": 7.62939453125e-06
    }
   },
   "L": {
    "median": -0.8456106126529562,
    "ci95": [
     -1.337725570616446,
     -0.248507404960165
    ],
    "sign": {
     "n": 18,
     "neg": 15,
     "pos": 3,
     "p": 0.007537841796875
    }
   },
   "verdict": "not distinguishable",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "LT",
     "genai missing/u"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "R4b 55-74 both sides, at the M1 year": {
   "label": "R4b 55-74 both sides, at the M1 year",
   "planned": false,
   "n": 6,
   "geos": [
    "CY",
    "EE",
    "EL",
    "HU",
    "PT",
    "TR"
   ],
   "lnR": {
    "median": -1.5257347405703843,
    "ci95": [
     -2.57044611105579,
     -0.09037786140181403
    ],
    "sign": {
     "n": 6,
     "neg": 5,
     "pos": 1,
     "p": 0.21875
    }
   },
   "D": {
    "median": -14.945,
    "ci95": [
     -20.515,
     -10.865000000000002
    ],
    "sign": {
     "n": 6,
     "neg": 6,
     "pos": 0,
     "p": 0.03125
    }
   },
   "L": {
    "median": -1.6761019048868893,
    "ci95": [
     -2.7979137654205477,
     -0.4325483732820734
    ],
    "sign": {
     "n": 6,
     "neg": 6,
     "pos": 0,
     "p": 0.03125
    }
   },
   "verdict": "n<8: no verdict",
   "unmatched": [
    [
     "AL",
     "no match"
    ],
    [
     "AT",
     "no match"
    ],
    [
     "BA",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "BG",
     "no match"
    ],
    [
     "CH",
     "no match"
    ],
    [
     "CZ",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "ES",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "no match"
    ],
    [
     "IE",
     "no match"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LT",
     "genai missing/u"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "MK",
     "no match"
    ],
    [
     "MT",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "NO",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RO",
     "no match"
    ],
    [
     "RS",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ],
    [
     "XK",
     "no match"
    ]
   ]
  },
  "R5a EU members only, drop first-year matches": {
   "label": "R5a EU members only, drop first-year matches",
   "planned": false,
   "n": 10,
   "geos": [
    "AT",
    "BG",
    "CY",
    "CZ",
    "EL",
    "ES",
    "LT",
    "MT",
    "PT",
    "RO"
   ],
   "lnR": {
    "median": -0.5760129286471761,
    "ci95": [
     -0.7577706146619168,
     -0.16233126876404325
    ],
    "sign": {
     "n": 10,
     "neg": 8,
     "pos": 2,
     "p": 0.109375
    }
   },
   "D": {
    "median": -22.475,
    "ci95": [
     -31.645000000000003,
     -13.36999999999999
    ],
    "sign": {
     "n": 10,
     "neg": 10,
     "pos": 0,
     "p": 0.001953125
    }
   },
   "L": {
    "median": -1.1164557378355546,
    "ci95": [
     -1.5011269745035545,
     -0.660899742533585
    ],
    "sign": {
     "n": 10,
     "neg": 10,
     "pos": 0,
     "p": 0.001953125
    }
   },
   "verdict": "not distinguishable",
   "unmatched": []
  },
  "R5b EU members only, 25-54 both sides at the M1 year": {
   "label": "R5b EU members only, 25-54 both sides at the M1 year",
   "planned": false,
   "n": 10,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "HU",
    "LT",
    "LV",
    "MT",
    "PT"
   ],
   "lnR": {
    "median": -0.4513080894666497,
    "ci95": [
     -1.3911103040960966,
     -0.026970719255192455
    ],
    "sign": {
     "n": 10,
     "neg": 9,
     "pos": 1,
     "p": 0.021484375
    }
   },
   "D": {
    "median": -20.61499999999999,
    "ci95": [
     -25.82,
     -10.030000000000001
    ],
    "sign": {
     "n": 10,
     "neg": 10,
     "pos": 0,
     "p": 0.001953125
    }
   },
   "L": {
    "median": -1.4332632884289243,
    "ci95": [
     -1.9158922129416642,
     -0.8842177159713862
    ],
    "sign": {
     "n": 10,
     "neg": 10,
     "pos": 0,
     "p": 0.001953125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AT",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "ES",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "genai missing/u"
    ],
    [
     "IE",
     "genai missing/u"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "PL",
     "no match"
    ],
    [
     "RO",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ]
   ]
  },
  "R5c EU members only, 25-54 both sides matched on 25-54 total": {
   "label": "R5c EU members only, 25-54 both sides matched on 25-54 total",
   "planned": false,
   "n": 12,
   "geos": [
    "BG",
    "CY",
    "CZ",
    "EE",
    "EL",
    "ES",
    "LT",
    "LV",
    "MT",
    "PL",
    "PT",
    "RO"
   ],
   "lnR": {
    "median": -0.32171231467903993,
    "ci95": [
     -1.0043478641221908,
     -0.07369062803601567
    ],
    "sign": {
     "n": 12,
     "neg": 10,
     "pos": 2,
     "p": 0.03857421875
    }
   },
   "D": {
    "median": -21.654999999999998,
    "ci95": [
     -31.015000000000004,
     -11.669999999999998
    ],
    "sign": {
     "n": 12,
     "neg": 12,
     "pos": 0,
     "p": 0.00048828125
    }
   },
   "L": {
    "median": -1.3853454948563095,
    "ci95": [
     -1.7810837278720817,
     -0.961012025404173
    ],
    "sign": {
     "n": 12,
     "neg": 12,
     "pos": 0,
     "p": 0.00048828125
    }
   },
   "verdict": "smaller",
   "unmatched": [
    [
     "AT",
     "no match"
    ],
    [
     "BE",
     "no match"
    ],
    [
     "DE",
     "no match"
    ],
    [
     "DK",
     "no match"
    ],
    [
     "FI",
     "no match"
    ],
    [
     "FR",
     "no match"
    ],
    [
     "HR",
     "genai missing/u"
    ],
    [
     "HU",
     "no match"
    ],
    [
     "IE",
     "genai missing/u"
    ],
    [
     "IT",
     "no match"
    ],
    [
     "LU",
     "no match"
    ],
    [
     "NL",
     "no match"
    ],
    [
     "SE",
     "no match"
    ],
    [
     "SI",
     "no match"
    ],
    [
     "SK",
     "no match"
    ]
   ]
  },
  "R6 leave-one-out M1 lnR": {
   "p_min": 0.00738525390625,
   "p_max": 0.03515625,
   "detail": [
    [
     "AT",
     0.03515625,
     -0.6436654901476196
    ],
    [
     "BG",
     0.03515625,
     -0.6436654901476196
    ],
    [
     "CY",
     0.03515625,
     -0.6436654901476196
    ],
    [
     "CZ",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "EE",
     0.03515625,
     -0.6436654901476196
    ],
    [
     "EL",
     0.03515625,
     -0.6436654901476196
    ],
    [
     "ES",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "HU",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "LT",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "LV",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "MK",
     0.00738525390625,
     -0.6436654901476196
    ],
    [
     "MT",
     0.00738525390625,
     -0.6436654901476196
    ],
    [
     "PT",
     0.00738525390625,
     -0.6436654901476196
    ],
    [
     "RO",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "SI",
     0.03515625,
     -0.6054591846828314
    ],
    [
     "TR",
     0.03515625,
     -0.6054591846828314
    ]
   ]
  },
  "diag_unmatched": [
   {
    "geo": "AL",
    "eu": false,
    "T": 27.28,
    "first_year": 2018,
    "first_total": 62.62,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "AT",
    "eu": true,
    "T": 39.42,
    "first_year": 2002,
    "first_total": 36.56,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "BA",
    "eu": false,
    "T": 20.26,
    "first_year": 2018,
    "first_total": 70.12,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "BE",
    "eu": true,
    "T": 42.01,
    "first_year": 2005,
    "first_total": 57.57,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "BG",
    "eu": true,
    "T": 22.5,
    "first_year": 2004,
    "first_total": 15.87,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "CH",
    "eu": false,
    "T": 47.02,
    "first_year": 2014,
    "first_total": 89.73,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "CY",
    "eu": true,
    "T": 44.2,
    "first_year": 2004,
    "first_total": 31.92,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "CZ",
    "eu": true,
    "T": 35.35,
    "first_year": 2004,
    "first_total": 31.55,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "DE",
    "eu": true,
    "T": 32.25,
    "first_year": 2002,
    "first_total": 48.82,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "DK",
    "eu": true,
    "T": 48.44,
    "first_year": 2004,
    "first_total": 75.85,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "EE",
    "eu": true,
    "T": 46.64,
    "first_year": 2004,
    "first_total": 50.48,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "EL",
    "eu": true,
    "T": 44.09,
    "first_year": 2002,
    "first_total": 14.67,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "ES",
    "eu": true,
    "T": 37.88,
    "first_year": 2002,
    "first_total": 20.39,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "FI",
    "eu": true,
    "T": 46.27,
    "first_year": 2002,
    "first_total": 62.43,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "FR",
    "eu": true,
    "T": 37.46,
    "first_year": 2006,
    "first_total": 46.87,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "HR",
    "eu": true,
    "T": 27.52,
    "first_year": 2007,
    "first_total": 38.03,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "HU",
    "eu": true,
    "T": 29.56,
    "first_year": 2004,
    "first_total": 27.74,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "IE",
    "eu": true,
    "T": 44.93,
    "first_year": 2004,
    "first_total": 33.51,
    "matched": false,
    "reason": "no year within 5 points"
   },
   {
    "geo": "IT",
    "eu": true,
    "T": 19.86,
    "first_year": 2004,
    "first_total": 31.37,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "LT",
    "eu": true,
    "T": 36.89,
    "first_year": 2004,
    "first_total": 29.21,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "LU",
    "eu": true,
    "T": 42.54,
    "first_year": 2004,
    "first_total": 65.3,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "LV",
    "eu": true,
    "T": 33.4,
    "first_year": 2004,
    "first_total": 33.09,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "MK",
    "eu": false,
    "T": 22.03,
    "first_year": 2004,
    "first_total": 21.12,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "MT",
    "eu": true,
    "T": 46.46,
    "first_year": 2005,
    "first_total": 38.47,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "NL",
    "eu": true,
    "T": 44.7,
    "first_year": 2005,
    "first_total": 79.1,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "NO",
    "eu": false,
    "T": 56.32,
    "first_year": 2003,
    "first_total": 74.7,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "PL",
    "eu": true,
    "T": 22.68,
    "first_year": 2004,
    "first_total": 28.94,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "PT",
    "eu": true,
    "T": 38.7,
    "first_year": 2004,
    "first_total": 29.34,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "RO",
    "eu": true,
    "T": 17.76,
    "first_year": 2004,
    "first_total": 12.44,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "RS",
    "eu": false,
    "T": 18.64,
    "first_year": 2007,
    "first_total": 29.87,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "SE",
    "eu": true,
    "T": 42.01,
    "first_year": 2004,
    "first_total": 81.53,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "SI",
    "eu": true,
    "T": 37.56,
    "first_year": 2004,
    "first_total": 36.94,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "SK",
    "eu": true,
    "T": 30.79,
    "first_year": 2004,
    "first_total": 46.45,
    "matched": false,
    "reason": "internet already above target at first observation"
   },
   {
    "geo": "TR",
    "eu": false,
    "T": 17.19,
    "first_year": 2004,
    "first_total": 13.25,
    "matched": true,
    "reason": "matched"
   },
   {
    "geo": "XK",
    "eu": false,
    "T": 44.85,
    "first_year": 2017,
    "first_total": 82.91,
    "matched": false,
    "reason": "internet already above target at first observation"
   }
  ],
  "students": [
   {
    "geo": "AT",
    "net_year": 2003,
    "net_total": 41.02,
    "net_students": 81.31,
    "net_16_24": 66.48,
    "ai_total": 39.42,
    "ai_students": 85.77,
    "ai_16_24": 73.19
   },
   {
    "geo": "BG",
    "net_year": 2006,
    "net_total": 24.35,
    "net_students": 75.07,
    "net_16_24": 52.0,
    "ai_total": 22.5,
    "ai_students": 60.2,
    "ai_16_24": 49.98
   },
   {
    "geo": "CY",
    "net_year": 2009,
    "net_total": 47.87,
    "net_students": 95.06,
    "net_16_24": 85.56,
    "ai_total": 44.2,
    "ai_students": 86.05,
    "ai_16_24": 76.46
   },
   {
    "geo": "CZ",
    "net_year": 2005,
    "net_total": 32.11,
    "net_students": 77.68,
    "net_16_24": 63.72,
    "ai_total": 35.35,
    "ai_students": 86.24,
    "ai_16_24": 78.47
   },
   {
    "geo": "EE",
    "net_year": 2004,
    "net_total": 50.48,
    "net_students": 91.88,
    "net_16_24": 80.97,
    "ai_total": 46.64,
    "ai_students": 89.43,
    "ai_16_24": 82.81
   },
   {
    "geo": "EL",
    "net_year": 2010,
    "net_total": 44.44,
    "net_students": 90.18,
    "net_16_24": 86.11,
    "ai_total": 44.09,
    "ai_students": 86.49,
    "ai_16_24": 83.54
   },
   {
    "geo": "ES",
    "net_year": 2003,
    "net_total": 36.63,
    "net_students": null,
    "net_16_24": 67.53,
    "ai_total": 37.88,
    "ai_students": 78.64,
    "ai_16_24": 75.56
   },
   {
    "geo": "HU",
    "net_year": 2004,
    "net_total": 27.74,
    "net_students": 87.35,
    "net_16_24": 66.51,
    "ai_total": 29.56,
    "ai_students": 73.05,
    "ai_16_24": 62.88
   },
   {
    "geo": "LT",
    "net_year": 2005,
    "net_total": 34.34,
    "net_students": 92.72,
    "net_16_24": 73.65,
    "ai_total": 36.89,
    "ai_students": 80.89,
    "ai_16_24": 73.67
   },
   {
    "geo": "LV",
    "net_year": 2004,
    "net_total": 33.09,
    "net_students": 78.58,
    "net_16_24": 68.53,
    "ai_total": 33.4,
    "ai_students": 85.49,
    "ai_16_24": 73.23
   },
   {
    "geo": "MK",
    "net_year": 2004,
    "net_total": 21.12,
    "net_students": 72.7,
    "net_16_24": 54.36,
    "ai_total": 22.03,
    "ai_students": null,
    "ai_16_24": 45.37
   },
   {
    "geo": "MT",
    "net_year": 2007,
    "net_total": 45.33,
    "net_students": 96.43,
    "net_16_24": 80.55,
    "ai_total": 46.46,
    "ai_students": 89.25,
    "ai_16_24": 76.38
   },
   {
    "geo": "PT",
    "net_year": 2007,
    "net_total": 39.62,
    "net_students": 97.23,
    "net_16_24": 84.81,
    "ai_total": 38.7,
    "ai_students": 81.52,
    "ai_16_24": 76.54
   },
   {
    "geo": "RO",
    "net_year": 2006,
    "net_total": 20.85,
    "net_students": 70.29,
    "net_16_24": 47.54,
    "ai_total": 17.76,
    "ai_students": 53.49,
    "ai_16_24": 44.05
   },
   {
    "geo": "SI",
    "net_year": 2004,
    "net_total": 36.94,
    "net_students": 85.66,
    "net_16_24": 71.22,
    "ai_total": 37.56,
    "ai_students": 86.63,
    "ai_16_24": 73.03
   },
   {
    "geo": "TR",
    "net_year": 2005,
    "net_total": 13.93,
    "net_students": 54.19,
    "net_16_24": 27.81,
    "ai_total": 17.19,
    "ai_students": 52.4,
    "ai_16_24": 38.52
   }
  ]
 },
 "rows": {
  "M1 main": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2003,
    "net_total": 41.02,
    "net_lo": 22.27,
    "net_hi": 78.86,
    "resid": 1.6000000000000014,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.264433647180205,
     "D": 56.59,
     "L": 2.5665079499802412
    },
    "delta": {
     "lnR": -0.6054591846828314,
     "D": -30.490000000000006,
     "L": -1.4574903812734499
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2006,
    "net_total": 24.35,
    "net_lo": 11.0,
    "net_hi": 57.8,
    "resid": 1.8500000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6590935028799612,
     "D": 46.8,
     "L": 2.405309651570135
    },
    "delta": {
     "lnR": -0.5465666726115208,
     "D": -19.11,
     "L": -0.9066234426872777
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2009,
    "net_total": 47.87,
    "net_lo": 20.58,
    "net_hi": 78.71,
    "resid": 3.6699999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.3414504817484552,
     "D": 58.129999999999995,
     "L": 2.657963228546172
    },
    "delta": {
     "lnR": -0.16233126876404325,
     "D": -13.36999999999999,
     "L": -0.660899742533585
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2005,
    "net_total": 32.11,
    "net_lo": 25.73,
    "net_hi": 72.68,
    "resid": -3.240000000000002,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.0384086172343177,
     "D": 46.95,
     "L": 2.0384966842129337
    },
    "delta": {
     "lnR": -0.871875739176214,
     "D": -38.39000000000001,
     "L": -1.694935267389369
    }
   },
   {
    "geo": "EE",
    "T": 46.64,
    "ai_lo": 47.55,
    "ai_hi": 54.71,
    "net_year": 2004,
    "net_total": 50.48,
    "net_lo": 42.27,
    "net_hi": 69.33,
    "resid": 3.8399999999999963,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.14026471908433527,
     "D": 7.160000000000004,
     "L": 0.2870387963585189
    },
    "gap_net": {
     "lnR": 0.49480009837570044,
     "D": 27.059999999999995,
     "L": 1.1272920893223826
    },
    "delta": {
     "lnR": -0.35453537929136514,
     "D": -19.89999999999999,
     "L": -0.8402532929638636
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2010,
    "net_total": 44.44,
    "net_lo": 16.11,
    "net_hi": 75.93,
    "resid": 0.3499999999999943,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5503716660362594,
     "D": 59.82000000000001,
     "L": 2.798911831099482
    },
    "delta": {
     "lnR": -0.29126618156442086,
     "D": -12.25,
     "L": -0.6572630998412858
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2003,
    "net_total": 36.63,
    "net_lo": 14.91,
    "net_hi": 71.19,
    "resid": -1.25,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.5633202303391347,
     "D": 56.28,
     "L": 2.6463072011041637
    },
    "delta": {
     "lnR": -0.6436654901476196,
     "D": -25.840000000000003,
     "L": -1.2464238452090945
    }
   },
   {
    "geo": "HU",
    "T": 29.56,
    "ai_lo": 21.88,
    "ai_hi": 45.12,
    "net_year": 2004,
    "net_total": 27.74,
    "net_lo": 12.51,
    "net_hi": 67.99,
    "resid": -1.8200000000000003,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.723752629636023,
     "D": 23.24,
     "L": 1.0768497522268716
    },
    "gap_net": {
     "lnR": 1.6928323110595485,
     "D": 55.48,
     "L": 2.69830845819595
    },
    "delta": {
     "lnR": -0.9690796814235254,
     "D": -32.239999999999995,
     "L": -1.6214587059690784
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2005,
    "net_total": 34.34,
    "net_lo": 28.36,
    "net_hi": 68.58,
    "resid": -2.549999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.8830212453708476,
     "D": 40.22,
     "L": 1.707230189735883
    },
    "delta": {
     "lnR": -0.6787578800384563,
     "D": -30.260000000000005,
     "L": -1.30731868161774
    }
   },
   {
    "geo": "LV",
    "T": 33.4,
    "ai_lo": 42.37,
    "ai_hi": 46.92,
    "net_year": 2004,
    "net_total": 33.09,
    "net_lo": 19.19,
    "net_hi": 63.76,
    "resid": -0.30999999999999517,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.10200345914680699,
     "D": 4.550000000000004,
     "L": 0.1842465151313754
    },
    "gap_net": {
     "lnR": 1.200736724462351,
     "D": 44.56999999999999,
     "L": 2.0026739635329287
    },
    "delta": {
     "lnR": -1.098733265315544,
     "D": -40.01999999999999,
     "L": -1.8184274484015532
    }
   },
   {
    "geo": "MK",
    "T": 22.03,
    "ai_lo": 10.47,
    "ai_hi": 43.81,
    "net_year": 2004,
    "net_total": 21.12,
    "net_lo": 10.75,
    "net_hi": 43.92,
    "resid": -0.9100000000000001,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4313480769433615,
     "D": 33.34,
     "L": 1.8971830364653193
    },
    "gap_net": {
     "lnR": 1.4074640426276035,
     "D": 33.17,
     "L": 1.8721262205610174
    },
    "delta": {
     "lnR": 0.02388403431575803,
     "D": 0.1700000000000017,
     "L": 0.025056815904301866
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007,
    "net_total": 45.33,
    "net_lo": 28.38,
    "net_hi": 91.55,
    "resid": -1.1300000000000026,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1712005993886232,
     "D": 63.17,
     "L": 3.308408522589827
    },
    "delta": {
     "lnR": 0.397247406510723,
     "D": -6.6000000000000085,
     "L": -0.647322591250302
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2007,
    "net_total": 39.62,
    "net_lo": 23.91,
    "net_hi": 89.51,
    "resid": 0.9199999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.3200535694126143,
     "D": 65.60000000000001,
     "L": 3.3015479971928396
    },
    "delta": {
     "lnR": 0.14696679288194536,
     "D": -16.790000000000013,
     "L": -0.9864876304620145
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2006,
    "net_total": 20.85,
    "net_lo": 1.66,
    "net_hi": 65.76,
    "resid": 3.09,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 3.6791941483794726,
     "D": 64.10000000000001,
     "L": 4.734230459089725
    },
    "delta": {
     "lnR": -2.2627069469057393,
     "D": -33.03,
     "L": -2.8945765893811566
    }
   },
   {
    "geo": "SI",
    "T": 37.56,
    "ai_lo": 31.33,
    "ai_hi": 58.98,
    "net_year": 2004,
    "net_total": 36.94,
    "net_lo": 16.36,
    "net_hi": 84.42,
    "resid": -0.6200000000000045,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.6326222984230299,
     "D": 27.65,
     "L": 1.1478749684113805
    },
    "gap_net": {
     "lnR": 1.6409650091797519,
     "D": 68.06,
     "L": 3.321498843297583
    },
    "delta": {
     "lnR": -1.008342710756722,
     "D": -40.410000000000004,
     "L": -2.1736238748862027
    }
   },
   {
    "geo": "TR",
    "T": 17.19,
    "ai_lo": 6.42,
    "ai_hi": 35.84,
    "net_year": 2005,
    "net_total": 13.93,
    "net_lo": 3.84,
    "net_hi": 62.64,
    "resid": -3.2600000000000016,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.71964647040486,
     "D": 29.42,
     "L": 2.0970831922846718
    },
    "gap_net": {
     "lnR": 2.791931685082912,
     "D": 58.8,
     "L": 3.7373445425091676
    },
    "delta": {
     "lnR": -1.0722852146780522,
     "D": -29.379999999999995,
     "L": -1.6402613502244958
    }
   }
  ],
  "F1 interpolation": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2002.6412556053813,
    "net_total": 39.42,
    "net_lo": 21.73188340807175,
    "net_hi": 74.89228699551569,
    "resid": 0.0,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.2372704441712306,
     "D": 53.16040358744394,
     "L": 2.3742356787871643
    },
    "delta": {
     "lnR": -0.5782959816738571,
     "D": -27.06040358744394,
     "L": -1.265218110080373
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2005.563679245283,
    "net_total": 22.5,
    "net_lo": 10.090271226415094,
    "net_hi": 53.21863207547169,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6628368472956838,
     "D": 43.12836084905659,
     "L": 2.3161579982628124
    },
    "delta": {
     "lnR": -0.5503100170272435,
     "D": -15.438360849056593,
     "L": -0.817471789379955
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2008.5962596259626,
    "net_total": 44.2,
    "net_lo": 18.165632563256327,
    "net_hi": 76.47327832783279,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.4374098886504727,
     "D": 58.30764576457646,
     "L": 2.6839703162558255
    },
    "delta": {
     "lnR": -0.2582906756660608,
     "D": -13.547645764576458,
     "L": -0.6869068302432386
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2005.2668863261945,
    "net_total": 35.35,
    "net_lo": 28.700444810543658,
    "net_hi": 75.32751235584844,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 0.964932816735407,
     "D": 46.62706754530478,
     "L": 2.0261341432895907
    },
    "delta": {
     "lnR": -0.7983999386773033,
     "D": -38.06706754530479,
     "L": -1.682572726466026
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2009.8292682926829,
    "net_total": 44.09,
    "net_lo": 15.86756097560976,
    "net_hi": 75.82926829268294,
    "resid": 0.0,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5642075083645541,
     "D": 59.96170731707318,
     "L": 2.811457253018771
    },
    "delta": {
     "lnR": -0.30510202389271557,
     "D": -12.39170731707317,
     "L": -0.6698085217605749
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2003.3351206434315,
    "net_total": 37.88,
    "net_lo": 15.255174262734585,
    "net_hi": 73.05662198391421,
    "resid": 0.0,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.5663160426850036,
     "D": 57.80144772117963,
     "L": 2.7122231803605197
    },
    "delta": {
     "lnR": -0.6466613024934885,
     "D": -27.36144772117963,
     "L": -1.3123398244654505
    }
   },
   {
    "geo": "HU",
    "T": 29.56,
    "ai_lo": 21.88,
    "ai_hi": 45.12,
    "net_year": 2004.1932059447984,
    "net_total": 29.56,
    "net_lo": 12.432717622080679,
    "net_hi": 70.12106157112527,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.723752629636023,
     "D": 23.24,
     "L": 1.0768497522268716
    },
    "gap_net": {
     "lnR": 1.729891683543879,
     "D": 57.68834394904459,
     "L": 2.805145291067309
    },
    "delta": {
     "lnR": -1.0061390539078559,
     "D": -34.448343949044585,
     "L": -1.7282955388404373
    }
   },
   {
    "geo": "IE",
    "T": 44.93,
    "ai_lo": 48.52,
    "ai_hi": 44.05,
    "net_year": 2005.5592972181553,
    "net_total": 44.93,
    "net_lo": 21.766676427525624,
    "net_hi": 74.5858418740849,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": -0.09665073169366104,
     "D": -4.470000000000006,
     "L": -0.1799157837236697
    },
    "gap_net": {
     "lnR": 1.2315705059415114,
     "D": 52.81916544655928,
     "L": 2.3559597701011206
    },
    "delta": {
     "lnR": -1.3282212376351725,
     "D": -57.28916544655929,
     "L": -2.5358755538247904
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2005.3346456692914,
    "net_total": 36.89,
    "net_lo": 30.01984251968504,
    "net_hi": 71.03629921259842,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.8613324225647461,
     "D": 41.01645669291338,
     "L": 1.7435008108901635
    },
    "delta": {
     "lnR": -0.6570690572323548,
     "D": -31.056456692913386,
     "L": -1.3435893027720205
    }
   },
   {
    "geo": "LV",
    "T": 33.4,
    "ai_lo": 42.37,
    "ai_hi": 46.92,
    "net_year": 2004.0357967667437,
    "net_total": 33.4,
    "net_lo": 19.5118129330254,
    "net_hi": 64.01523094688221,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.10200345914680699,
     "D": 4.550000000000004,
     "L": 0.1842465151313754
    },
    "gap_net": {
     "lnR": 1.1881009650017746,
     "D": 44.503418013856816,
     "L": 1.9931156270747414
    },
    "delta": {
     "lnR": -1.0860975058549676,
     "D": -39.95341801385681,
     "L": -1.808869111943366
    }
   },
   {
    "geo": "MK",
    "T": 22.03,
    "ai_lo": 10.47,
    "ai_hi": 43.81,
    "net_year": 2004.4460784313726,
    "net_total": 22.03,
    "net_lo": 11.809436274509805,
    "net_hi": 44.71848039215686,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4313480769433615,
     "D": 33.34,
     "L": 1.8971830364653193
    },
    "gap_net": {
     "lnR": 1.3314879515971074,
     "D": 32.909044117647056,
     "L": 1.7985492532773337
    },
    "delta": {
     "lnR": 0.0998601253462541,
     "D": 0.43095588235294713,
     "L": 0.09863378318798555
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007.3265895953757,
    "net_total": 46.46,
    "net_lo": 29.447947976878613,
    "net_hi": 92.21297687861272,
    "resid": 0.0,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1414766382496522,
     "D": 62.76502890173411,
     "L": 3.3453687563884205
    },
    "delta": {
     "lnR": 0.426971367649694,
     "D": -6.195028901734119,
     "L": -0.6842828250488955
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2006.771144278607,
    "net_total": 38.7,
    "net_lo": 22.891592039801,
    "net_hi": 88.92412935323384,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.3570138436814796,
     "D": 66.03253731343284,
     "L": 3.2974572444216252
    },
    "delta": {
     "lnR": 0.11000651861308008,
     "D": -17.222537313432845,
     "L": -0.9823968776908001
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2005.2651605231868,
    "net_total": 17.76,
    "net_lo": 1.3182996432818075,
    "net_hi": 59.804126040428066,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 3.8147318987157437,
     "D": 58.48582639714626,
     "L": 4.712867068709288
    },
    "delta": {
     "lnR": -2.3982446972420104,
     "D": -27.415826397146258,
     "L": -2.87321319900072
    }
   },
   {
    "geo": "SI",
    "T": 37.56,
    "ai_lo": 31.33,
    "ai_hi": 58.98,
    "net_year": 2004.0628166160081,
    "net_total": 37.56,
    "net_lo": 16.67533941236069,
    "net_hi": 84.75229989868288,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.6326222984230299,
     "D": 27.65,
     "L": 1.1478749684113805
    },
    "gap_net": {
     "lnR": 1.6258019371810362,
     "D": 68.07696048632219,
     "L": 3.3241178093592727
    },
    "delta": {
     "lnR": -0.9931796387580063,
     "D": -40.426960486322194,
     "L": -2.176242840947892
    }
   },
   {
    "geo": "TR",
    "T": 17.19,
    "ai_lo": 6.42,
    "ai_hi": 35.84,
    "net_year": 2005.502311248074,
    "net_total": 17.19,
    "net_lo": 5.409722650231125,
    "net_hi": 67.68069337442219,
    "resid": 0.0,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.71964647040486,
     "D": 29.42,
     "L": 2.0970831922846718
    },
    "gap_net": {
     "lnR": 2.5266031347262277,
     "D": 62.270970724191066,
     "L": 3.6004930490664577
    },
    "delta": {
     "lnR": -0.8069566643213677,
     "D": -32.850970724191065,
     "L": -1.503409856781786
    }
   }
  ],
  "F2 match on medium-education rate": [
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2004,
    "net_total": 15.87,
    "net_lo": 6.83,
    "net_hi": 36.8,
    "resid": -1.7800000000000011,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6841731715921864,
     "D": 29.97,
     "L": 2.0722946519017085
    },
    "delta": {
     "lnR": -0.571646341323746,
     "D": -2.280000000000001,
     "L": -0.573608443018851
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2006,
    "net_total": 33.84,
    "net_lo": 11.92,
    "net_hi": 66.62,
    "resid": 0.7600000000000016,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.72078717112833,
     "D": 54.7,
     "L": 2.6910757453090657
    },
    "delta": {
     "lnR": -0.5416679581439181,
     "D": -9.939999999999998,
     "L": -0.6940122592964788
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2004,
    "net_total": 31.55,
    "net_lo": 24.07,
    "net_hi": 74.18,
    "resid": 2.299999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.125528320266464,
     "D": 50.11000000000001,
     "L": 2.2041907980731104
    },
    "delta": {
     "lnR": -0.9589954422083604,
     "D": -41.55000000000001,
     "L": -1.8606293812495456
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2006,
    "net_total": 28.89,
    "net_lo": 6.69,
    "net_hi": 64.22,
    "resid": 0.7999999999999972,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 2.2617008145212307,
     "D": 57.53,
     "L": 3.2202390196865887
    },
    "delta": {
     "lnR": -1.0025953300493922,
     "D": -9.959999999999994,
     "L": -1.0785902884283924
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2002,
    "net_total": 20.39,
    "net_lo": 6.79,
    "net_hi": 46.38,
    "resid": -4.960000000000001,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.9214173902567808,
     "D": 39.59,
     "L": 2.4743502695220334
    },
    "delta": {
     "lnR": -1.0017626500652659,
     "D": -9.150000000000006,
     "L": -1.0744669136269642
    }
   },
   {
    "geo": "IE",
    "T": 44.93,
    "ai_lo": 48.52,
    "ai_hi": 44.05,
    "net_year": 2005,
    "net_total": 37.29,
    "net_lo": 19.44,
    "net_hi": 64.91,
    "resid": -1.4799999999999969,
    "first_year": 2004,
    "gap_ai": {
     "lnR": -0.09665073169366104,
     "D": -4.470000000000006,
     "L": -0.1799157837236697
    },
    "gap_net": {
     "lnR": 1.2056688960130841,
     "D": 45.47,
     "L": 2.0367549548282673
    },
    "delta": {
     "lnR": -1.3023196277067453,
     "D": -49.940000000000005,
     "L": -2.216670738551937
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2004,
    "net_total": 29.21,
    "net_lo": 27.5,
    "net_hi": 37.95,
    "resid": 2.9399999999999977,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.3220834991691134,
     "D": 10.450000000000003,
     "L": 0.4777295493791261
    },
    "delta": {
     "lnR": -0.11782013383672207,
     "D": -0.4900000000000091,
     "L": -0.07781804126098302
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2004,
    "net_total": 12.44,
    "net_lo": 0.73,
    "net_hi": 49.55,
    "resid": -3.59,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 4.217693005615697,
     "D": 48.82,
     "L": 4.89455366941771
    },
    "delta": {
     "lnR": -2.8012058041419636,
     "D": -17.749999999999996,
     "L": -3.054899799709142
    }
   }
  ],
  "F3 internet last 12 months": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2003,
    "net_total": 42.7,
    "net_lo": 24.07,
    "net_hi": 80.21,
    "resid": 3.280000000000001,
    "first_year": 2003,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.2036819435838526,
     "D": 56.13999999999999,
     "L": 2.5483170471945202
    },
    "delta": {
     "lnR": -0.5447074810864792,
     "D": -30.039999999999996,
     "L": -1.4392994784877289
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2004,
    "net_total": 18.13,
    "net_lo": 7.58,
    "net_hi": 41.01,
    "resid": -4.370000000000001,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6883027397496875,
     "D": 33.43,
     "L": 2.1372782071768235
    },
    "delta": {
     "lnR": -0.5757759094812471,
     "D": -5.740000000000002,
     "L": -0.6385919982939661
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2008,
    "net_total": 42.32,
    "net_lo": 15.76,
    "net_hi": 78.09,
    "resid": -1.8800000000000026,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.6003869232448507,
     "D": 62.330000000000005,
     "L": 2.947113637463196
    },
    "delta": {
     "lnR": -0.42126771026043874,
     "D": -17.57,
     "L": -0.950050151450609
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2005,
    "net_total": 35.27,
    "net_lo": 27.39,
    "net_hi": 75.48,
    "resid": -0.0799999999999983,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.0136897372253628,
     "D": 48.09,
     "L": 2.0993032795495075
    },
    "delta": {
     "lnR": -0.8471568591672591,
     "D": -39.53000000000001,
     "L": -1.7557418627259427
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2009,
    "net_total": 44.54,
    "net_lo": 15.97,
    "net_hi": 77.3,
    "resid": 0.44999999999999574,
    "first_year": 2003,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5769819933664553,
     "D": 61.33,
     "L": 2.885790946819225
    },
    "delta": {
     "lnR": -0.3178765088946167,
     "D": -13.759999999999991,
     "L": -0.7441422155610287
    }
   },
   {
    "geo": "HU",
    "T": 29.56,
    "ai_lo": 21.88,
    "ai_hi": 45.12,
    "net_year": 2004,
    "net_total": 29.09,
    "net_lo": 13.54,
    "net_hi": 69.7,
    "resid": -0.46999999999999886,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.723752629636023,
     "D": 23.24,
     "L": 1.0768497522268716
    },
    "gap_net": {
     "lnR": 1.6385520502823494,
     "D": 56.160000000000004,
     "L": 2.687086217006512
    },
    "delta": {
     "lnR": -0.9147994206463264,
     "D": -32.92,
     "L": -1.6102364647796406
    }
   },
   {
    "geo": "IE",
    "T": 44.93,
    "ai_lo": 48.52,
    "ai_hi": 44.05,
    "net_year": 2005,
    "net_total": 41.61,
    "net_lo": 23.27,
    "net_hi": 68.72,
    "resid": -3.3200000000000003,
    "first_year": 2004,
    "gap_ai": {
     "lnR": -0.09665073169366104,
     "D": -4.470000000000006,
     "L": -0.1799157837236697
    },
    "gap_net": {
     "lnR": 1.0828753003617997,
     "D": 45.45,
     "L": 1.980189150874263
    },
    "delta": {
     "lnR": -1.1795260320554608,
     "D": -49.92000000000001,
     "L": -2.160104934597933
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2005,
    "net_total": 36.22,
    "net_lo": 29.35,
    "net_hi": 71.06,
    "resid": -0.6700000000000017,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.8842320443187756,
     "D": 41.71,
     "L": 1.776745432245974
    },
    "delta": {
     "lnR": -0.6799686789863842,
     "D": -31.750000000000007,
     "L": -1.376833924127831
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007,
    "net_total": 46.9,
    "net_lo": 30.08,
    "net_hi": 92.26,
    "resid": 0.4399999999999977,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1207501790480354,
     "D": 62.18000000000001,
     "L": 3.321700222793681
    },
    "delta": {
     "lnR": 0.44769782685131077,
     "D": -5.610000000000014,
     "L": -0.6606142914541562
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2005,
    "net_total": 34.99,
    "net_lo": 18.93,
    "net_hi": 88.71,
    "resid": -3.710000000000001,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.544624657311264,
     "D": 69.78,
     "L": 3.5160202581493083
    },
    "delta": {
     "lnR": -0.0776042950167044,
     "D": -20.970000000000006,
     "L": -1.2009598914184831
    }
   },
   {
    "geo": "SI",
    "T": 37.56,
    "ai_lo": 31.33,
    "ai_hi": 58.98,
    "net_year": 2004,
    "net_total": 40.81,
    "net_lo": 19.51,
    "net_hi": 88.32,
    "resid": 3.25,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.6326222984230299,
     "D": 27.65,
     "L": 1.1478749684113805
    },
    "gap_net": {
     "lnR": 1.5100394278937652,
     "D": 68.80999999999999,
     "L": 3.4402944035993266
    },
    "delta": {
     "lnR": -0.8774171294707354,
     "D": -41.15999999999999,
     "L": -2.292419435187946
    }
   },
   {
    "geo": "TR",
    "T": 17.19,
    "ai_lo": 6.42,
    "ai_hi": 35.84,
    "net_year": 2005,
    "net_total": 15.46,
    "net_lo": 4.48,
    "net_hi": 66.7,
    "resid": -1.7300000000000004,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.71964647040486,
     "D": 29.42,
     "L": 2.0970831922846718
    },
    "gap_net": {
     "lnR": 2.7005819064946843,
     "D": 62.22,
     "L": 3.754360159152578
    },
    "delta": {
     "lnR": -0.9809354360898244,
     "D": -32.8,
     "L": -1.6572769668679062
    }
   }
  ],
  "F5 age 25-64 both sides": [
   {
    "geo": "CY",
    "T": 46.23,
    "ai_lo": 9.3,
    "ai_hi": 66.4,
    "net_year": 2009,
    "net_total": 45.55,
    "net_lo": 7.72,
    "net_hi": 80.0,
    "resid": -0.6799999999999997,
    "first_year": 2009,
    "gap_ai": {
     "lnR": 1.965682656323178,
     "D": 57.10000000000001,
     "L": 2.95871394647511
    },
    "gap_net": {
     "lnR": 2.3382122706371966,
     "D": 72.28,
     "L": 3.867307430388759
    },
    "delta": {
     "lnR": -0.37252961431401865,
     "D": -15.179999999999993,
     "L": -0.9085934839136489
    }
   },
   {
    "geo": "EL",
    "T": 44.71,
    "ai_lo": 19.21,
    "ai_hi": 68.79,
    "net_year": 2010,
    "net_total": 44.68,
    "net_lo": 11.76,
    "net_hi": 77.95,
    "resid": -0.030000000000001137,
    "first_year": 2009,
    "gap_ai": {
     "lnR": 1.2756274087574575,
     "D": 49.580000000000005,
     "L": 2.226742047966387
    },
    "gap_net": {
     "lnR": 1.8913636530333047,
     "D": 66.19,
     "L": 3.2781114260856974
    },
    "delta": {
     "lnR": -0.6157362442758472,
     "D": -16.609999999999992,
     "L": -1.0513693781193103
    }
   }
  ],
  "F6 EU members only": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2003,
    "net_total": 41.02,
    "net_lo": 22.27,
    "net_hi": 78.86,
    "resid": 1.6000000000000014,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.264433647180205,
     "D": 56.59,
     "L": 2.5665079499802412
    },
    "delta": {
     "lnR": -0.6054591846828314,
     "D": -30.490000000000006,
     "L": -1.4574903812734499
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2006,
    "net_total": 24.35,
    "net_lo": 11.0,
    "net_hi": 57.8,
    "resid": 1.8500000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6590935028799612,
     "D": 46.8,
     "L": 2.405309651570135
    },
    "delta": {
     "lnR": -0.5465666726115208,
     "D": -19.11,
     "L": -0.9066234426872777
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2009,
    "net_total": 47.87,
    "net_lo": 20.58,
    "net_hi": 78.71,
    "resid": 3.6699999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.3414504817484552,
     "D": 58.129999999999995,
     "L": 2.657963228546172
    },
    "delta": {
     "lnR": -0.16233126876404325,
     "D": -13.36999999999999,
     "L": -0.660899742533585
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2005,
    "net_total": 32.11,
    "net_lo": 25.73,
    "net_hi": 72.68,
    "resid": -3.240000000000002,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.0384086172343177,
     "D": 46.95,
     "L": 2.0384966842129337
    },
    "delta": {
     "lnR": -0.871875739176214,
     "D": -38.39000000000001,
     "L": -1.694935267389369
    }
   },
   {
    "geo": "EE",
    "T": 46.64,
    "ai_lo": 47.55,
    "ai_hi": 54.71,
    "net_year": 2004,
    "net_total": 50.48,
    "net_lo": 42.27,
    "net_hi": 69.33,
    "resid": 3.8399999999999963,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.14026471908433527,
     "D": 7.160000000000004,
     "L": 0.2870387963585189
    },
    "gap_net": {
     "lnR": 0.49480009837570044,
     "D": 27.059999999999995,
     "L": 1.1272920893223826
    },
    "delta": {
     "lnR": -0.35453537929136514,
     "D": -19.89999999999999,
     "L": -0.8402532929638636
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2010,
    "net_total": 44.44,
    "net_lo": 16.11,
    "net_hi": 75.93,
    "resid": 0.3499999999999943,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5503716660362594,
     "D": 59.82000000000001,
     "L": 2.798911831099482
    },
    "delta": {
     "lnR": -0.29126618156442086,
     "D": -12.25,
     "L": -0.6572630998412858
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2003,
    "net_total": 36.63,
    "net_lo": 14.91,
    "net_hi": 71.19,
    "resid": -1.25,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.5633202303391347,
     "D": 56.28,
     "L": 2.6463072011041637
    },
    "delta": {
     "lnR": -0.6436654901476196,
     "D": -25.840000000000003,
     "L": -1.2464238452090945
    }
   },
   {
    "geo": "HU",
    "T": 29.56,
    "ai_lo": 21.88,
    "ai_hi": 45.12,
    "net_year": 2004,
    "net_total": 27.74,
    "net_lo": 12.51,
    "net_hi": 67.99,
    "resid": -1.8200000000000003,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.723752629636023,
     "D": 23.24,
     "L": 1.0768497522268716
    },
    "gap_net": {
     "lnR": 1.6928323110595485,
     "D": 55.48,
     "L": 2.69830845819595
    },
    "delta": {
     "lnR": -0.9690796814235254,
     "D": -32.239999999999995,
     "L": -1.6214587059690784
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2005,
    "net_total": 34.34,
    "net_lo": 28.36,
    "net_hi": 68.58,
    "resid": -2.549999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.8830212453708476,
     "D": 40.22,
     "L": 1.707230189735883
    },
    "delta": {
     "lnR": -0.6787578800384563,
     "D": -30.260000000000005,
     "L": -1.30731868161774
    }
   },
   {
    "geo": "LV",
    "T": 33.4,
    "ai_lo": 42.37,
    "ai_hi": 46.92,
    "net_year": 2004,
    "net_total": 33.09,
    "net_lo": 19.19,
    "net_hi": 63.76,
    "resid": -0.30999999999999517,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.10200345914680699,
     "D": 4.550000000000004,
     "L": 0.1842465151313754
    },
    "gap_net": {
     "lnR": 1.200736724462351,
     "D": 44.56999999999999,
     "L": 2.0026739635329287
    },
    "delta": {
     "lnR": -1.098733265315544,
     "D": -40.01999999999999,
     "L": -1.8184274484015532
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007,
    "net_total": 45.33,
    "net_lo": 28.38,
    "net_hi": 91.55,
    "resid": -1.1300000000000026,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1712005993886232,
     "D": 63.17,
     "L": 3.308408522589827
    },
    "delta": {
     "lnR": 0.397247406510723,
     "D": -6.6000000000000085,
     "L": -0.647322591250302
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2007,
    "net_total": 39.62,
    "net_lo": 23.91,
    "net_hi": 89.51,
    "resid": 0.9199999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.3200535694126143,
     "D": 65.60000000000001,
     "L": 3.3015479971928396
    },
    "delta": {
     "lnR": 0.14696679288194536,
     "D": -16.790000000000013,
     "L": -0.9864876304620145
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2006,
    "net_total": 20.85,
    "net_lo": 1.66,
    "net_hi": 65.76,
    "resid": 3.09,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 3.6791941483794726,
     "D": 64.10000000000001,
     "L": 4.734230459089725
    },
    "delta": {
     "lnR": -2.2627069469057393,
     "D": -33.03,
     "L": -2.8945765893811566
    }
   },
   {
    "geo": "SI",
    "T": 37.56,
    "ai_lo": 31.33,
    "ai_hi": 58.98,
    "net_year": 2004,
    "net_total": 36.94,
    "net_lo": 16.36,
    "net_hi": 84.42,
    "resid": -0.6200000000000045,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.6326222984230299,
     "D": 27.65,
     "L": 1.1478749684113805
    },
    "gap_net": {
     "lnR": 1.6409650091797519,
     "D": 68.06,
     "L": 3.321498843297583
    },
    "delta": {
     "lnR": -1.008342710756722,
     "D": -40.410000000000004,
     "L": -2.1736238748862027
    }
   }
  ],
  "F7 drop first-year matches": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2003,
    "net_total": 41.02,
    "net_lo": 22.27,
    "net_hi": 78.86,
    "resid": 1.6000000000000014,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.264433647180205,
     "D": 56.59,
     "L": 2.5665079499802412
    },
    "delta": {
     "lnR": -0.6054591846828314,
     "D": -30.490000000000006,
     "L": -1.4574903812734499
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2006,
    "net_total": 24.35,
    "net_lo": 11.0,
    "net_hi": 57.8,
    "resid": 1.8500000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6590935028799612,
     "D": 46.8,
     "L": 2.405309651570135
    },
    "delta": {
     "lnR": -0.5465666726115208,
     "D": -19.11,
     "L": -0.9066234426872777
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2009,
    "net_total": 47.87,
    "net_lo": 20.58,
    "net_hi": 78.71,
    "resid": 3.6699999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.3414504817484552,
     "D": 58.129999999999995,
     "L": 2.657963228546172
    },
    "delta": {
     "lnR": -0.16233126876404325,
     "D": -13.36999999999999,
     "L": -0.660899742533585
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2005,
    "net_total": 32.11,
    "net_lo": 25.73,
    "net_hi": 72.68,
    "resid": -3.240000000000002,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.0384086172343177,
     "D": 46.95,
     "L": 2.0384966842129337
    },
    "delta": {
     "lnR": -0.871875739176214,
     "D": -38.39000000000001,
     "L": -1.694935267389369
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2010,
    "net_total": 44.44,
    "net_lo": 16.11,
    "net_hi": 75.93,
    "resid": 0.3499999999999943,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5503716660362594,
     "D": 59.82000000000001,
     "L": 2.798911831099482
    },
    "delta": {
     "lnR": -0.29126618156442086,
     "D": -12.25,
     "L": -0.6572630998412858
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2003,
    "net_total": 36.63,
    "net_lo": 14.91,
    "net_hi": 71.19,
    "resid": -1.25,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.5633202303391347,
     "D": 56.28,
     "L": 2.6463072011041637
    },
    "delta": {
     "lnR": -0.6436654901476196,
     "D": -25.840000000000003,
     "L": -1.2464238452090945
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2005,
    "net_total": 34.34,
    "net_lo": 28.36,
    "net_hi": 68.58,
    "resid": -2.549999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.8830212453708476,
     "D": 40.22,
     "L": 1.707230189735883
    },
    "delta": {
     "lnR": -0.6787578800384563,
     "D": -30.260000000000005,
     "L": -1.30731868161774
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007,
    "net_total": 45.33,
    "net_lo": 28.38,
    "net_hi": 91.55,
    "resid": -1.1300000000000026,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1712005993886232,
     "D": 63.17,
     "L": 3.308408522589827
    },
    "delta": {
     "lnR": 0.397247406510723,
     "D": -6.6000000000000085,
     "L": -0.647322591250302
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2007,
    "net_total": 39.62,
    "net_lo": 23.91,
    "net_hi": 89.51,
    "resid": 0.9199999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.3200535694126143,
     "D": 65.60000000000001,
     "L": 3.3015479971928396
    },
    "delta": {
     "lnR": 0.14696679288194536,
     "D": -16.790000000000013,
     "L": -0.9864876304620145
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2006,
    "net_total": 20.85,
    "net_lo": 1.66,
    "net_hi": 65.76,
    "resid": 3.09,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 3.6791941483794726,
     "D": 64.10000000000001,
     "L": 4.734230459089725
    },
    "delta": {
     "lnR": -2.2627069469057393,
     "D": -33.03,
     "L": -2.8945765893811566
    }
   },
   {
    "geo": "TR",
    "T": 17.19,
    "ai_lo": 6.42,
    "ai_hi": 35.84,
    "net_year": 2005,
    "net_total": 13.93,
    "net_lo": 3.84,
    "net_hi": 62.64,
    "resid": -3.2600000000000016,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.71964647040486,
     "D": 29.42,
     "L": 2.0970831922846718
    },
    "gap_net": {
     "lnR": 2.791931685082912,
     "D": 58.8,
     "L": 3.7373445425091676
    },
    "delta": {
     "lnR": -1.0722852146780522,
     "D": -29.379999999999995,
     "L": -1.6402613502244958
    }
   }
  ],
  "R1 tolerance 2.5 points": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2003,
    "net_total": 41.02,
    "net_lo": 22.27,
    "net_hi": 78.86,
    "resid": 1.6000000000000014,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.264433647180205,
     "D": 56.59,
     "L": 2.5665079499802412
    },
    "delta": {
     "lnR": -0.6054591846828314,
     "D": -30.490000000000006,
     "L": -1.4574903812734499
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2006,
    "net_total": 24.35,
    "net_lo": 11.0,
    "net_hi": 57.8,
    "resid": 1.8500000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6590935028799612,
     "D": 46.8,
     "L": 2.405309651570135
    },
    "delta": {
     "lnR": -0.5465666726115208,
     "D": -19.11,
     "L": -0.9066234426872777
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2010,
    "net_total": 44.44,
    "net_lo": 16.11,
    "net_hi": 75.93,
    "resid": 0.3499999999999943,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5503716660362594,
     "D": 59.82000000000001,
     "L": 2.798911831099482
    },
    "delta": {
     "lnR": -0.29126618156442086,
     "D": -12.25,
     "L": -0.6572630998412858
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2003,
    "net_total": 36.63,
    "net_lo": 14.91,
    "net_hi": 71.19,
    "resid": -1.25,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.5633202303391347,
     "D": 56.28,
     "L": 2.6463072011041637
    },
    "delta": {
     "lnR": -0.6436654901476196,
     "D": -25.840000000000003,
     "L": -1.2464238452090945
    }
   },
   {
    "geo": "HU",
    "T": 29.56,
    "ai_lo": 21.88,
    "ai_hi": 45.12,
    "net_year": 2004,
    "net_total": 27.74,
    "net_lo": 12.51,
    "net_hi": 67.99,
    "resid": -1.8200000000000003,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.723752629636023,
     "D": 23.24,
     "L": 1.0768497522268716
    },
    "gap_net": {
     "lnR": 1.6928323110595485,
     "D": 55.48,
     "L": 2.69830845819595
    },
    "delta": {
     "lnR": -0.9690796814235254,
     "D": -32.239999999999995,
     "L": -1.6214587059690784
    }
   },
   {
    "geo": "LV",
    "T": 33.4,
    "ai_lo": 42.37,
    "ai_hi": 46.92,
    "net_year": 2004,
    "net_total": 33.09,
    "net_lo": 19.19,
    "net_hi": 63.76,
    "resid": -0.30999999999999517,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.10200345914680699,
     "D": 4.550000000000004,
     "L": 0.1842465151313754
    },
    "gap_net": {
     "lnR": 1.200736724462351,
     "D": 44.56999999999999,
     "L": 2.0026739635329287
    },
    "delta": {
     "lnR": -1.098733265315544,
     "D": -40.01999999999999,
     "L": -1.8184274484015532
    }
   },
   {
    "geo": "MK",
    "T": 22.03,
    "ai_lo": 10.47,
    "ai_hi": 43.81,
    "net_year": 2004,
    "net_total": 21.12,
    "net_lo": 10.75,
    "net_hi": 43.92,
    "resid": -0.9100000000000001,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4313480769433615,
     "D": 33.34,
     "L": 1.8971830364653193
    },
    "gap_net": {
     "lnR": 1.4074640426276035,
     "D": 33.17,
     "L": 1.8721262205610174
    },
    "delta": {
     "lnR": 0.02388403431575803,
     "D": 0.1700000000000017,
     "L": 0.025056815904301866
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007,
    "net_total": 45.33,
    "net_lo": 28.38,
    "net_hi": 91.55,
    "resid": -1.1300000000000026,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1712005993886232,
     "D": 63.17,
     "L": 3.308408522589827
    },
    "delta": {
     "lnR": 0.397247406510723,
     "D": -6.6000000000000085,
     "L": -0.647322591250302
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2007,
    "net_total": 39.62,
    "net_lo": 23.91,
    "net_hi": 89.51,
    "resid": 0.9199999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.3200535694126143,
     "D": 65.60000000000001,
     "L": 3.3015479971928396
    },
    "delta": {
     "lnR": 0.14696679288194536,
     "D": -16.790000000000013,
     "L": -0.9864876304620145
    }
   },
   {
    "geo": "SI",
    "T": 37.56,
    "ai_lo": 31.33,
    "ai_hi": 58.98,
    "net_year": 2004,
    "net_total": 36.94,
    "net_lo": 16.36,
    "net_hi": 84.42,
    "resid": -0.6200000000000045,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.6326222984230299,
     "D": 27.65,
     "L": 1.1478749684113805
    },
    "gap_net": {
     "lnR": 1.6409650091797519,
     "D": 68.06,
     "L": 3.321498843297583
    },
    "delta": {
     "lnR": -1.008342710756722,
     "D": -40.410000000000004,
     "L": -2.1736238748862027
    }
   }
  ],
  "R2 composition-standardised match (2025 education mix)": [
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2004,
    "net_total": 15.87,
    "net_lo": 6.83,
    "net_hi": 36.8,
    "resid": -3.2514634500799318,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6841731715921864,
     "D": 29.97,
     "L": 2.0722946519017085
    },
    "delta": {
     "lnR": -0.571646341323746,
     "D": -2.280000000000001,
     "L": -0.573608443018851
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2006,
    "net_total": 33.84,
    "net_lo": 11.92,
    "net_hi": 66.62,
    "resid": -0.9655572309801244,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.72078717112833,
     "D": 54.7,
     "L": 2.6910757453090657
    },
    "delta": {
     "lnR": -0.5416679581439181,
     "D": -9.939999999999998,
     "L": -0.6940122592964788
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2004,
    "net_total": 31.55,
    "net_lo": 24.07,
    "net_hi": 74.18,
    "resid": 2.8608022707933785,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.125528320266464,
     "D": 50.11000000000001,
     "L": 2.2041907980731104
    },
    "delta": {
     "lnR": -0.9589954422083604,
     "D": -41.55000000000001,
     "L": -1.8606293812495456
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2008,
    "net_total": 38.19,
    "net_lo": 12.09,
    "net_hi": 71.12,
    "resid": 1.7041901726496178,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.7719899265789478,
     "D": 59.03,
     "L": 2.8851541764174096
    },
    "delta": {
     "lnR": -0.5128844421071093,
     "D": -11.459999999999994,
     "L": -0.7435054451592134
    }
   },
   {
    "geo": "IE",
    "T": 44.93,
    "ai_lo": 48.52,
    "ai_hi": 44.05,
    "net_year": 2004,
    "net_total": 33.51,
    "net_lo": 15.7,
    "net_hi": 59.33,
    "resid": -0.597415865384626,
    "first_year": 2004,
    "gap_ai": {
     "lnR": -0.09665073169366104,
     "D": -4.470000000000006,
     "L": -0.1799157837236697
    },
    "gap_net": {
     "lnR": 1.3294543679162896,
     "D": 43.629999999999995,
     "L": 2.0583455130049657
    },
    "delta": {
     "lnR": -1.4261050996099507,
     "D": -48.1,
     "L": -2.2382612967286355
    }
   },
   {
    "geo": "MK",
    "T": 22.03,
    "ai_lo": 10.47,
    "ai_hi": 43.81,
    "net_year": 2004,
    "net_total": 21.12,
    "net_lo": 10.75,
    "net_hi": 43.92,
    "resid": 1.596004451464676,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4313480769433615,
     "D": 33.34,
     "L": 1.8971830364653193
    },
    "gap_net": {
     "lnR": 1.4074640426276035,
     "D": 33.17,
     "L": 1.8721262205610174
    },
    "delta": {
     "lnR": 0.02388403431575803,
     "D": 0.1700000000000017,
     "L": 0.025056815904301866
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2004,
    "net_total": 12.44,
    "net_lo": 0.73,
    "net_hi": 49.55,
    "resid": -3.733060494256879,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 4.217693005615697,
     "D": 48.82,
     "L": 4.89455366941771
    },
    "delta": {
     "lnR": -2.8012058041419636,
     "D": -17.749999999999996,
     "L": -3.054899799709142
    }
   }
  ],
  "R3a 25-54 both sides, matched on 25-54 total": [
   {
    "geo": "BG",
    "T": 26.78,
    "ai_lo": 1.72,
    "ai_hi": 48.56,
    "net_year": 2006,
    "net_total": 27.17,
    "net_lo": 0.61,
    "net_hi": 69.22,
    "resid": 0.39000000000000057,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 3.3404758559258814,
     "D": 46.84,
     "L": 3.9878803236494957
    },
    "gap_net": {
     "lnR": 4.731586160021978,
     "D": 68.61,
     "L": 5.90377253659116
    },
    "delta": {
     "lnR": -1.3911103040960966,
     "D": -21.769999999999996,
     "L": -1.9158922129416642
    }
   },
   {
    "geo": "CY",
    "T": 52.6,
    "ai_lo": 13.21,
    "ai_hi": 70.09,
    "net_year": 2009,
    "net_total": 52.83,
    "net_lo": 11.87,
    "net_hi": 83.39,
    "resid": 0.22999999999999687,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.6688060119779995,
     "D": 56.88,
     "L": 2.7341045469922967
    },
    "gap_net": {
     "lnR": 1.9495141894773174,
     "D": 71.52,
     "L": 3.618322262963683
    },
    "delta": {
     "lnR": -0.28070817749931787,
     "D": -14.639999999999993,
     "L": -0.8842177159713862
    }
   },
   {
    "geo": "CZ",
    "T": 39.48,
    "ai_lo": 20.64,
    "ai_hi": 61.13,
    "net_year": 2005,
    "net_total": 37.05,
    "net_lo": 5.57,
    "net_hi": 86.41,
    "resid": -2.4299999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.085771803427272,
     "D": 40.49,
     "L": 1.799543521539758
    },
    "gap_net": {
     "lnR": 2.741708355914115,
     "D": 80.84,
     "L": 4.680232947026041
    },
    "delta": {
     "lnR": -1.655936552486843,
     "D": -40.35,
     "L": -2.880689425486283
    }
   },
   {
    "geo": "EE",
    "T": 55.96,
    "ai_lo": 28.13,
    "ai_hi": 70.28,
    "net_year": 2004,
    "net_total": 55.55,
    "net_lo": 30.91,
    "net_hi": 78.44,
    "resid": -0.4100000000000037,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.915650640817131,
     "D": 42.150000000000006,
     "L": 1.7986893524479237
    },
    "gap_net": {
     "lnR": 0.9312542451841206,
     "D": 47.53,
     "L": 2.0958245016440276
    },
    "delta": {
     "lnR": -0.015603604366989599,
     "D": -5.3799999999999955,
     "L": -0.29713514919610384
    }
   },
   {
    "geo": "EL",
    "T": 50.82,
    "ai_lo": 17.88,
    "ai_hi": 73.24,
    "net_year": 2009,
    "net_total": 50.37,
    "net_lo": 17.44,
    "net_hi": 81.5,
    "resid": -0.45000000000000284,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4100589500609417,
     "D": 55.36,
     "L": 2.5313323069516467
    },
    "gap_net": {
     "lnR": 1.5418366017659835,
     "D": 64.06,
     "L": 3.037591171414957
    },
    "delta": {
     "lnR": -0.13177765170504174,
     "D": -8.700000000000003,
     "L": -0.5062588644633101
    }
   },
   {
    "geo": "ES",
    "T": 43.11,
    "ai_lo": 20.65,
    "ai_hi": 56.23,
    "net_year": 2004,
    "net_total": 45.05,
    "net_lo": 15.53,
    "net_hi": 79.92,
    "resid": 1.9399999999999977,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.0017351028970685,
     "D": 35.58,
     "L": 1.5966548986666829
    },
    "gap_net": {
     "lnR": 1.6382524971797023,
     "D": 64.39,
     "L": 3.0749246440955793
    },
    "delta": {
     "lnR": -0.6365173942826339,
     "D": -28.810000000000002,
     "L": -1.4782697454288964
    }
   },
   {
    "geo": "LT",
    "T": 47.38,
    "ai_lo": 18.18,
    "ai_hi": 64.18,
    "net_year": 2006,
    "net_total": 43.72,
    "net_lo": 13.22,
    "net_hi": 81.73,
    "resid": -3.6600000000000037,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.2613695469323782,
     "D": 46.00000000000001,
     "L": 2.087384862801065
    },
    "gap_net": {
     "lnR": 1.8216902971044981,
     "D": 68.51,
     "L": 3.3798061070847876
    },
    "delta": {
     "lnR": -0.5603207501721199,
     "D": -22.509999999999998,
     "L": -1.2924212442837226
    }
   },
   {
    "geo": "LV",
    "T": 41.07,
    "ai_lo": 15.32,
    "ai_hi": 58.33,
    "net_year": 2005,
    "net_total": 44.17,
    "net_lo": 15.61,
    "net_hi": 80.16,
    "resid": 3.1000000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.3369573764531009,
     "D": 43.01,
     "L": 2.046055377285403
    },
    "gap_net": {
     "lnR": 1.636112902809214,
     "D": 64.55,
     "L": 3.0838617121223626
    },
    "delta": {
     "lnR": -0.2991555263561132,
     "D": -21.54,
     "L": -1.0378063348369597
    }
   },
   {
    "geo": "MT",
    "T": 54.11,
    "ai_lo": 18.77,
    "ai_hi": 74.34,
    "net_year": 2008,
    "net_total": 53.63,
    "net_lo": 35.23,
    "net_hi": 96.86,
    "resid": -0.4799999999999969,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.3763893142706887,
     "D": 55.57000000000001,
     "L": 2.528740592146061
    },
    "gap_net": {
     "lnR": 1.011368644621937,
     "D": 61.63,
     "L": 4.0379883778966015
    },
    "delta": {
     "lnR": 0.3650206696487517,
     "D": -6.059999999999995,
     "L": -1.5092477857505404
    }
   },
   {
    "geo": "PL",
    "T": 27.39,
    "ai_lo": 5.15,
    "ai_hi": 44.87,
    "net_year": 2004,
    "net_total": 25.33,
    "net_lo": 2.21,
    "net_hi": 75.94,
    "resid": -2.0600000000000023,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 2.164772705312247,
     "D": 39.72,
     "L": 2.707375369091678
    },
    "gap_net": {
     "lnR": 3.536951039273995,
     "D": 73.73,
     "L": 4.9392226510516455
    },
    "delta": {
     "lnR": -1.372178333961748,
     "D": -34.010000000000005,
     "L": -2.2318472819599675
    }
   },
   {
    "geo": "PT",
    "T": 47.7,
    "ai_lo": 17.83,
    "ai_hi": 68.84,
    "net_year": 2008,
    "net_total": 45.23,
    "net_lo": 27.17,
    "net_hi": 95.17,
    "resid": -2.470000000000006,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.3509025394682899,
     "D": 51.010000000000005,
     "L": 2.3205575904088387
    },
    "gap_net": {
     "lnR": 1.2535513426459957,
     "D": 68.0,
     "L": 3.966832833211338
    },
    "delta": {
     "lnR": 0.0973511968222942,
     "D": -16.989999999999995,
     "L": -1.6462752428024992
    }
   },
   {
    "geo": "RO",
    "T": 20.81,
    "ai_lo": 3.37,
    "ai_hi": 44.66,
    "net_year": 2007,
    "net_total": 24.75,
    "net_lo": 4.21,
    "net_hi": 78.72,
    "resid": 3.9400000000000013,
    "first_year": 2007,
    "gap_ai": {
     "lnR": 2.584165502047741,
     "D": 41.29,
     "L": 3.1415587797001785
    },
    "gap_net": {
     "lnR": 2.928434605049708,
     "D": 74.51,
     "L": 4.432825235971064
    },
    "delta": {
     "lnR": -0.34426910300196667,
     "D": -33.220000000000006,
     "L": -1.2912664562708858
    }
   }
  ],
  "R3c 25-54 both sides, matched on 25-54 total, drop first-year matches": [
   {
    "geo": "BG",
    "T": 26.78,
    "ai_lo": 1.72,
    "ai_hi": 48.56,
    "net_year": 2006,
    "net_total": 27.17,
    "net_lo": 0.61,
    "net_hi": 69.22,
    "resid": 0.39000000000000057,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 3.3404758559258814,
     "D": 46.84,
     "L": 3.9878803236494957
    },
    "gap_net": {
     "lnR": 4.731586160021978,
     "D": 68.61,
     "L": 5.90377253659116
    },
    "delta": {
     "lnR": -1.3911103040960966,
     "D": -21.769999999999996,
     "L": -1.9158922129416642
    }
   },
   {
    "geo": "CY",
    "T": 52.6,
    "ai_lo": 13.21,
    "ai_hi": 70.09,
    "net_year": 2009,
    "net_total": 52.83,
    "net_lo": 11.87,
    "net_hi": 83.39,
    "resid": 0.22999999999999687,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.6688060119779995,
     "D": 56.88,
     "L": 2.7341045469922967
    },
    "gap_net": {
     "lnR": 1.9495141894773174,
     "D": 71.52,
     "L": 3.618322262963683
    },
    "delta": {
     "lnR": -0.28070817749931787,
     "D": -14.639999999999993,
     "L": -0.8842177159713862
    }
   },
   {
    "geo": "CZ",
    "T": 39.48,
    "ai_lo": 20.64,
    "ai_hi": 61.13,
    "net_year": 2005,
    "net_total": 37.05,
    "net_lo": 5.57,
    "net_hi": 86.41,
    "resid": -2.4299999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.085771803427272,
     "D": 40.49,
     "L": 1.799543521539758
    },
    "gap_net": {
     "lnR": 2.741708355914115,
     "D": 80.84,
     "L": 4.680232947026041
    },
    "delta": {
     "lnR": -1.655936552486843,
     "D": -40.35,
     "L": -2.880689425486283
    }
   },
   {
    "geo": "EL",
    "T": 50.82,
    "ai_lo": 17.88,
    "ai_hi": 73.24,
    "net_year": 2009,
    "net_total": 50.37,
    "net_lo": 17.44,
    "net_hi": 81.5,
    "resid": -0.45000000000000284,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4100589500609417,
     "D": 55.36,
     "L": 2.5313323069516467
    },
    "gap_net": {
     "lnR": 1.5418366017659835,
     "D": 64.06,
     "L": 3.037591171414957
    },
    "delta": {
     "lnR": -0.13177765170504174,
     "D": -8.700000000000003,
     "L": -0.5062588644633101
    }
   },
   {
    "geo": "LT",
    "T": 47.38,
    "ai_lo": 18.18,
    "ai_hi": 64.18,
    "net_year": 2006,
    "net_total": 43.72,
    "net_lo": 13.22,
    "net_hi": 81.73,
    "resid": -3.6600000000000037,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.2613695469323782,
     "D": 46.00000000000001,
     "L": 2.087384862801065
    },
    "gap_net": {
     "lnR": 1.8216902971044981,
     "D": 68.51,
     "L": 3.3798061070847876
    },
    "delta": {
     "lnR": -0.5603207501721199,
     "D": -22.509999999999998,
     "L": -1.2924212442837226
    }
   },
   {
    "geo": "LV",
    "T": 41.07,
    "ai_lo": 15.32,
    "ai_hi": 58.33,
    "net_year": 2005,
    "net_total": 44.17,
    "net_lo": 15.61,
    "net_hi": 80.16,
    "resid": 3.1000000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.3369573764531009,
     "D": 43.01,
     "L": 2.046055377285403
    },
    "gap_net": {
     "lnR": 1.636112902809214,
     "D": 64.55,
     "L": 3.0838617121223626
    },
    "delta": {
     "lnR": -0.2991555263561132,
     "D": -21.54,
     "L": -1.0378063348369597
    }
   },
   {
    "geo": "MT",
    "T": 54.11,
    "ai_lo": 18.77,
    "ai_hi": 74.34,
    "net_year": 2008,
    "net_total": 53.63,
    "net_lo": 35.23,
    "net_hi": 96.86,
    "resid": -0.4799999999999969,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.3763893142706887,
     "D": 55.57000000000001,
     "L": 2.528740592146061
    },
    "gap_net": {
     "lnR": 1.011368644621937,
     "D": 61.63,
     "L": 4.0379883778966015
    },
    "delta": {
     "lnR": 0.3650206696487517,
     "D": -6.059999999999995,
     "L": -1.5092477857505404
    }
   },
   {
    "geo": "PT",
    "T": 47.7,
    "ai_lo": 17.83,
    "ai_hi": 68.84,
    "net_year": 2008,
    "net_total": 45.23,
    "net_lo": 27.17,
    "net_hi": 95.17,
    "resid": -2.470000000000006,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.3509025394682899,
     "D": 51.010000000000005,
     "L": 2.3205575904088387
    },
    "gap_net": {
     "lnR": 1.2535513426459957,
     "D": 68.0,
     "L": 3.966832833211338
    },
    "delta": {
     "lnR": 0.0973511968222942,
     "D": -16.989999999999995,
     "L": -1.6462752428024992
    }
   }
  ],
  "R3b 25-54 both sides, at the M1 year": [
   {
    "geo": "BG",
    "T": 26.78,
    "ai_lo": 1.72,
    "ai_hi": 48.56,
    "net_year": 2006,
    "net_total": 27.17,
    "net_lo": 0.61,
    "net_hi": 69.22,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 3.3404758559258814,
     "D": 46.84,
     "L": 3.9878803236494957
    },
    "gap_net": {
     "lnR": 4.731586160021978,
     "D": 68.61,
     "L": 5.90377253659116
    },
    "delta": {
     "lnR": -1.3911103040960966,
     "D": -21.769999999999996,
     "L": -1.9158922129416642
    }
   },
   {
    "geo": "CY",
    "T": 52.6,
    "ai_lo": 13.21,
    "ai_hi": 70.09,
    "net_year": 2009,
    "net_total": 52.83,
    "net_lo": 11.87,
    "net_hi": 83.39,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.6688060119779995,
     "D": 56.88,
     "L": 2.7341045469922967
    },
    "gap_net": {
     "lnR": 1.9495141894773174,
     "D": 71.52,
     "L": 3.618322262963683
    },
    "delta": {
     "lnR": -0.28070817749931787,
     "D": -14.639999999999993,
     "L": -0.8842177159713862
    }
   },
   {
    "geo": "CZ",
    "T": 39.48,
    "ai_lo": 20.64,
    "ai_hi": 61.13,
    "net_year": 2005,
    "net_total": 37.05,
    "net_lo": 5.57,
    "net_hi": 86.41,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.085771803427272,
     "D": 40.49,
     "L": 1.799543521539758
    },
    "gap_net": {
     "lnR": 2.741708355914115,
     "D": 80.84,
     "L": 4.680232947026041
    },
    "delta": {
     "lnR": -1.655936552486843,
     "D": -40.35,
     "L": -2.880689425486283
    }
   },
   {
    "geo": "EE",
    "T": 55.96,
    "ai_lo": 28.13,
    "ai_hi": 70.28,
    "net_year": 2004,
    "net_total": 55.55,
    "net_lo": 30.91,
    "net_hi": 78.44,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 0.915650640817131,
     "D": 42.150000000000006,
     "L": 1.7986893524479237
    },
    "gap_net": {
     "lnR": 0.9312542451841206,
     "D": 47.53,
     "L": 2.0958245016440276
    },
    "delta": {
     "lnR": -0.015603604366989599,
     "D": -5.3799999999999955,
     "L": -0.29713514919610384
    }
   },
   {
    "geo": "EL",
    "T": 50.82,
    "ai_lo": 17.88,
    "ai_hi": 73.24,
    "net_year": 2010,
    "net_total": 52.54,
    "net_lo": 16.73,
    "net_hi": 82.12,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.4100589500609417,
     "D": 55.36,
     "L": 2.5313323069516467
    },
    "gap_net": {
     "lnR": 1.5909780771520003,
     "D": 65.39,
     "L": 3.12938364765436
    },
    "delta": {
     "lnR": -0.18091912709105862,
     "D": -10.030000000000001,
     "L": -0.5980513407027135
    }
   },
   {
    "geo": "HU",
    "T": 33.2,
    "ai_lo": 9.48,
    "ai_hi": 51.61,
    "net_year": 2004,
    "net_total": 27.55,
    "net_lo": 7.67,
    "net_hi": 77.77,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.6945311358937054,
     "D": 42.129999999999995,
     "L": 2.320808775853815
    },
    "gap_net": {
     "lnR": 2.316439137327687,
     "D": 70.1,
     "L": 3.740365525136118
    },
    "delta": {
     "lnR": -0.6219080014339815,
     "D": -27.97,
     "L": -1.419556749282303
    }
   },
   {
    "geo": "LT",
    "T": 47.38,
    "ai_lo": 18.18,
    "ai_hi": 64.18,
    "net_year": 2005,
    "net_total": 34.54,
    "net_lo": 8.42,
    "net_hi": 75.91,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.2613695469323782,
     "D": 46.00000000000001,
     "L": 2.087384862801065
    },
    "gap_net": {
     "lnR": 2.1989385997744413,
     "D": 67.49,
     "L": 3.5343546903766105
    },
    "delta": {
     "lnR": -0.937569052842063,
     "D": -21.489999999999988,
     "L": -1.4469698275755456
    }
   },
   {
    "geo": "LV",
    "T": 41.07,
    "ai_lo": 15.32,
    "ai_hi": 58.33,
    "net_year": 2004,
    "net_total": 35.19,
    "net_lo": 4.66,
    "net_hi": 73.49,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.3369573764531009,
     "D": 43.01,
     "L": 2.046055377285403
    },
    "gap_net": {
     "lnR": 2.758133894403225,
     "D": 68.83,
     "L": 4.038061323878971
    },
    "delta": {
     "lnR": -1.4211765179501243,
     "D": -25.82,
     "L": -1.9920059465935678
    }
   },
   {
    "geo": "MT",
    "T": 54.11,
    "ai_lo": 18.77,
    "ai_hi": 74.34,
    "net_year": 2007,
    "net_total": 50.27,
    "net_lo": 32.42,
    "net_hi": 95.7,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.3763893142706887,
     "D": 55.57000000000001,
     "L": 2.528740592146061
    },
    "gap_net": {
     "lnR": 1.0824427821513785,
     "D": 63.28,
     "L": 3.837139840738007
    },
    "delta": {
     "lnR": 0.2939465321193102,
     "D": -7.709999999999994,
     "L": -1.3083992485919458
    }
   },
   {
    "geo": "PT",
    "T": 47.7,
    "ai_lo": 17.83,
    "ai_hi": 68.84,
    "net_year": 2007,
    "net_total": 42.37,
    "net_lo": 23.85,
    "net_hi": 94.6,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.3509025394682899,
     "D": 51.010000000000005,
     "L": 2.3205575904088387
    },
    "gap_net": {
     "lnR": 1.3778732587234823,
     "D": 70.75,
     "L": 4.024179384494424
    },
    "delta": {
     "lnR": -0.026970719255192455,
     "D": -19.739999999999995,
     "L": -1.7036217940855853
    }
   },
   {
    "geo": "TR",
    "T": 17.38,
    "ai_lo": 3.78,
    "ai_hi": 38.47,
    "net_year": 2005,
    "net_total": 11.88,
    "net_lo": 2.25,
    "net_hi": 64.46,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 2.3201547071327075,
     "D": 34.69,
     "L": 2.767267082651616
    },
    "gap_net": {
     "lnR": 3.355114660170963,
     "D": 62.209999999999994,
     "L": 4.366869036309933
    },
    "delta": {
     "lnR": -1.0349599530382556,
     "D": -27.519999999999996,
     "L": -1.599601953658317
    }
   }
  ],
  "R4a 55-74 both sides, matched on 55-74 total": [
   {
    "geo": "AT",
    "T": 14.92,
    "ai_lo": 4.85,
    "ai_hi": 28.31,
    "net_year": 2005,
    "net_total": 18.95,
    "net_lo": 5.12,
    "net_hi": 43.9,
    "resid": 4.029999999999999,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.7642363941744166,
     "D": 23.46,
     "L": 2.0473397200517938
    },
    "gap_net": {
     "lnR": 2.1487598810297093,
     "D": 38.78,
     "L": 2.674237003750474
    },
    "delta": {
     "lnR": -0.3845234868552927,
     "D": -15.32,
     "L": -0.6268972836986801
    }
   },
   {
    "geo": "CY",
    "T": 16.85,
    "ai_lo": 2.53,
    "ai_hi": 39.08,
    "net_year": 2011,
    "net_total": 17.7,
    "net_lo": 2.5,
    "net_hi": 56.76,
    "resid": 0.8499999999999979,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 2.737391524435153,
     "D": 36.55,
     "L": 3.207374634757311
    },
    "gap_net": {
     "lnR": 3.122541120417687,
     "D": 54.26,
     "L": 3.935627505650481
    },
    "delta": {
     "lnR": -0.38514959598253373,
     "D": -17.71,
     "L": -0.7282528708931699
    }
   },
   {
    "geo": "CZ",
    "T": 11.26,
    "ai_lo": 0.15,
    "ai_hi": 33.95,
    "net_year": 2004,
    "net_total": 7.7,
    "net_lo": 0.47,
    "net_hi": 43.77,
    "resid": -3.5599999999999996,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 5.422008838890586,
     "D": 33.800000000000004,
     "L": 5.835265867784076
    },
    "gap_net": {
     "lnR": 4.533971235480837,
     "D": 43.300000000000004,
     "L": 5.104979919434699
    },
    "delta": {
     "lnR": 0.8880376034097495,
     "D": -9.5,
     "L": 0.7302859483493771
    }
   },
   {
    "geo": "EE",
    "T": 15.86,
    "ai_lo": 0.63,
    "ai_hi": 25.01,
    "net_year": 2004,
    "net_total": 18.19,
    "net_lo": 0.8,
    "net_hi": 41.39,
    "resid": 2.330000000000002,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 3.6813112044860863,
     "D": 24.380000000000003,
     "L": 3.962806690416061
    },
    "gap_net": {
     "lnR": 3.946182857074851,
     "D": 40.59,
     "L": 4.47241554087734
    },
    "delta": {
     "lnR": -0.26487165258876466,
     "D": -16.21,
     "L": -0.5096088504612792
    }
   },
   {
    "geo": "EL",
    "T": 20.55,
    "ai_lo": 11.96,
    "ai_hi": 41.64,
    "net_year": 2013,
    "net_total": 20.63,
    "net_lo": 5.01,
    "net_hi": 68.5,
    "resid": 0.0799999999999983,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.2474934952242824,
     "D": 29.68,
     "L": 1.6586540282279583
    },
    "gap_net": {
     "lnR": 2.6153978301714065,
     "D": 63.49,
     "L": 3.71918190724191
    },
    "delta": {
     "lnR": -1.367904334947124,
     "D": -33.81,
     "L": -2.060527879013952
    }
   },
   {
    "geo": "ES",
    "T": 14.23,
    "ai_lo": 3.9,
    "ai_hi": 28.44,
    "net_year": 2007,
    "net_total": 14.89,
    "net_lo": 3.94,
    "net_hi": 61.6,
    "resid": 0.6600000000000001,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.9868200517994394,
     "D": 24.540000000000003,
     "L": 2.2816731091351676
    },
    "gap_net": {
     "lnR": 2.7494811472296314,
     "D": 57.660000000000004,
     "L": 3.666396683872629
    },
    "delta": {
     "lnR": -0.762661095430192,
     "D": -33.120000000000005,
     "L": -1.3847235747374613
    }
   },
   {
    "geo": "FR",
    "T": 13.11,
    "ai_lo": 5.35,
    "ai_hi": 26.76,
    "net_year": 2006,
    "net_total": 15.38,
    "net_lo": 7.83,
    "net_hi": 58.99,
    "resid": 2.2700000000000014,
    "first_year": 2006,
    "gap_ai": {
     "lnR": 1.6098116743521127,
     "D": 21.410000000000004,
     "L": 1.8662558322011342
    },
    "gap_net": {
     "lnR": 2.019405428012272,
     "D": 51.160000000000004,
     "L": 2.8292241866138768
    },
    "delta": {
     "lnR": -0.4095937536601595,
     "D": -29.75,
     "L": -0.9629683544127425
    }
   },
   {
    "geo": "HR",
    "T": 7.12,
    "ai_lo": 1.63,
    "ai_hi": 15.7,
    "net_year": 2007,
    "net_total": 7.52,
    "net_lo": 0.66,
    "net_hi": 36.86,
    "resid": 0.39999999999999947,
    "first_year": 2007,
    "gap_ai": {
     "lnR": 2.2650806975355913,
     "D": 14.07,
     "L": 2.4194347120524484
    },
    "gap_net": {
     "lnR": 4.022642396203343,
     "D": 36.2,
     "L": 4.475836222752702
    },
    "delta": {
     "lnR": -1.757561698667752,
     "D": -22.130000000000003,
     "L": -2.0564015107002533
    }
   },
   {
    "geo": "HU",
    "T": 10.62,
    "ai_lo": 2.15,
    "ai_hi": 25.32,
    "net_year": 2005,
    "net_total": 12.79,
    "net_lo": 2.07,
    "net_hi": 51.8,
    "resid": 2.17,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 2.466126755136404,
     "D": 23.17,
     "L": 2.7363501303049675
    },
    "gap_net": {
     "lnR": 3.21984154198816,
     "D": 49.73,
     "L": 3.9287354586643084
    },
    "delta": {
     "lnR": -0.7537147868517557,
     "D": -26.559999999999995,
     "L": -1.1923853283593409
    }
   },
   {
    "geo": "IE",
    "T": 18.03,
    "ai_lo": 8.07,
    "ai_hi": 22.08,
    "net_year": 2005,
    "net_total": 17.24,
    "net_lo": 7.39,
    "net_hi": 51.35,
    "resid": -0.7900000000000027,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.006518739127037,
     "D": 14.009999999999998,
     "L": 1.1718634976684206
    },
    "gap_net": {
     "lnR": 1.9385372014144568,
     "D": 43.96,
     "L": 2.582282519964621
    },
    "delta": {
     "lnR": -0.9320184622874199,
     "D": -29.950000000000003,
     "L": -1.4104190222962003
    }
   },
   {
    "geo": "IT",
    "T": 7.69,
    "ai_lo": 2.91,
    "ai_hi": 20.8,
    "net_year": 2004,
    "net_total": 7.88,
    "net_lo": 2.11,
    "net_hi": 40.71,
    "resid": 0.1899999999999995,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.966799905523871,
     "D": 17.89,
     "L": 2.1704619900855446
    },
    "gap_net": {
     "lnR": 2.9597858150269123,
     "D": 38.6,
     "L": 3.461189556580975
    },
    "delta": {
     "lnR": -0.9929859095030413,
     "D": -20.71,
     "L": -1.2907275664954305
    }
   },
   {
    "geo": "MT",
    "T": 14.63,
    "ai_lo": 3.75,
    "ai_hi": 44.12,
    "net_year": 2005,
    "net_total": 12.48,
    "net_lo": 8.16,
    "net_hi": 54.41,
    "resid": -2.1500000000000004,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 2.465157354402982,
     "D": 40.37,
     "L": 3.0088997931821146
    },
    "gap_net": {
     "lnR": 1.8973037915218183,
     "D": 46.25,
     "L": 2.597663329867724
    },
    "delta": {
     "lnR": 0.5678535628811638,
     "D": -5.880000000000003,
     "L": 0.41123646331439057
    }
   },
   {
    "geo": "PL",
    "T": 4.99,
    "ai_lo": 0.18,
    "ai_hi": 18.9,
    "net_year": 2004,
    "net_total": 6.91,
    "net_lo": 0.12,
    "net_hi": 34.19,
    "resid": 1.92,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 4.653960350157523,
     "D": 18.72,
     "L": 4.861645953077619
    },
    "gap_net": {
     "lnR": 5.652196739851301,
     "D": 34.07,
     "L": 6.069394402794845
    },
    "delta": {
     "lnR": -0.998236389693778,
     "D": -15.350000000000001,
     "L": -1.2077484497172266
    }
   },
   {
    "geo": "PT",
    "T": 12.13,
    "ai_lo": 2.77,
    "ai_hi": 41.42,
    "net_year": 2008,
    "net_total": 12.46,
    "net_lo": 5.74,
    "net_hi": 65.96,
    "resid": 0.33000000000000007,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 2.704916535768191,
     "D": 38.65,
     "L": 3.2116025001901694
    },
    "gap_net": {
     "lnR": 2.441589287359923,
     "D": 60.21999999999999,
     "L": 3.4601099051503343
    },
    "delta": {
     "lnR": 0.26332724840826804,
     "D": -21.569999999999993,
     "L": -0.248507404960165
    }
   },
   {
    "geo": "RO",
    "T": 3.82,
    "ai_lo": 0.08,
    "ai_hi": 21.43,
    "net_year": 2008,
    "net_total": 4.81,
    "net_lo": 0.16,
    "net_hi": 38.01,
    "resid": 0.9899999999999998,
    "first_year": 2008,
    "gap_ai": {
     "lnR": 5.590520453793741,
     "D": 21.35,
     "L": 5.830900372423333
    },
    "gap_net": {
     "lnR": 5.470430746749467,
     "D": 37.85,
     "L": 5.9470265696567575
    },
    "delta": {
     "lnR": 0.12008970704427391,
     "D": -16.5,
     "L": -0.11612619723342466
    }
   },
   {
    "geo": "SI",
    "T": 14.65,
    "ai_lo": 0.92,
    "ai_hi": 36.72,
    "net_year": 2007,
    "net_total": 14.12,
    "net_lo": 2.21,
    "net_hi": 57.1,
    "resid": -0.5300000000000011,
    "first_year": 2006,
    "gap_ai": {
     "lnR": 3.6867031746913406,
     "D": 35.8,
     "L": 4.1350614558531005
    },
    "gap_net": {
     "lnR": 3.251811601132303,
     "D": 54.89,
     "L": 4.0757620975225155
    },
    "delta": {
     "lnR": 0.4348915735590375,
     "D": -19.090000000000003,
     "L": 0.05929935833058497
    }
   },
   {
    "geo": "SK",
    "T": 8.17,
    "ai_lo": 1.13,
    "ai_hi": 26.01,
    "net_year": 2004,
    "net_total": 9.88,
    "net_lo": 1.31,
    "net_hi": 32.9,
    "resid": 1.7100000000000009,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 3.136263446736311,
     "D": 24.880000000000003,
     "L": 3.4261393537078924
    },
    "gap_net": {
     "lnR": 3.223445520558266,
     "D": 31.59,
     "L": 3.6092451007645456
    },
    "delta": {
     "lnR": -0.08718207382195509,
     "D": -6.709999999999997,
     "L": -0.18310574705665328
    }
   },
   {
    "geo": "TR",
    "T": 1.8,
    "ai_lo": 0.61,
    "ai_hi": 8.84,
    "net_year": 2005,
    "net_total": 1.78,
    "net_lo": 0.27,
    "net_hi": 29.8,
    "resid": -0.020000000000000018,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 2.6735831984643323,
     "D": 8.23,
     "L": 2.760018499066763
    },
    "gap_net": {
     "lnR": 4.703841713495121,
     "D": 29.53,
     "L": 5.0549599368771325
    },
    "delta": {
     "lnR": -2.030258515030789,
     "D": -21.3,
     "L": -2.2949414378103694
    }
   }
  ],
  "R4b 55-74 both sides, at the M1 year": [
   {
    "geo": "CY",
    "T": 16.85,
    "ai_lo": 2.53,
    "ai_hi": 39.08,
    "net_year": 2009,
    "net_total": 13.32,
    "net_lo": 1.0,
    "net_hi": 46.57,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 2.737391524435153,
     "D": 36.55,
     "L": 3.207374634757311
    },
    "gap_net": {
     "lnR": 3.840956556994286,
     "D": 45.57,
     "L": 4.457704021159196
    },
    "delta": {
     "lnR": -1.1035650325591329,
     "D": -9.020000000000003,
     "L": -1.250329386401885
    }
   },
   {
    "geo": "EE",
    "T": 15.86,
    "ai_lo": 0.63,
    "ai_hi": 25.01,
    "net_year": 2004,
    "net_total": 18.19,
    "net_lo": 0.8,
    "net_hi": 41.39,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 3.6813112044860863,
     "D": 24.380000000000003,
     "L": 3.962806690416061
    },
    "gap_net": {
     "lnR": 3.946182857074851,
     "D": 40.59,
     "L": 4.47241554087734
    },
    "delta": {
     "lnR": -0.26487165258876466,
     "D": -16.21,
     "L": -0.5096088504612792
    }
   },
   {
    "geo": "EL",
    "T": 20.55,
    "ai_lo": 11.96,
    "ai_hi": 41.64,
    "net_year": 2010,
    "net_total": 9.48,
    "net_lo": 1.81,
    "net_hi": 44.2,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.2474934952242824,
     "D": 29.68,
     "L": 1.6586540282279583
    },
    "gap_net": {
     "lnR": 3.195397943805918,
     "D": 42.39,
     "L": 3.7605284515998516
    },
    "delta": {
     "lnR": -1.9479044485816357,
     "D": -12.71,
     "L": -2.1018744233718936
    }
   },
   {
    "geo": "HU",
    "T": 10.62,
    "ai_lo": 2.15,
    "ai_hi": 25.32,
    "net_year": 2004,
    "net_total": 5.86,
    "net_lo": 0.14,
    "net_hi": 36.99,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 2.466126755136404,
     "D": 23.17,
     "L": 2.7363501303049675
    },
    "gap_net": {
     "lnR": 5.576760462217195,
     "D": 36.85,
     "L": 6.037236223335694
    },
    "delta": {
     "lnR": -3.1106337070807912,
     "D": -13.68,
     "L": -3.3008860930307264
    }
   },
   {
    "geo": "PT",
    "T": 12.13,
    "ai_lo": 2.77,
    "ai_hi": 41.42,
    "net_year": 2007,
    "net_total": 10.98,
    "net_lo": 4.58,
    "net_hi": 62.96,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 2.704916535768191,
     "D": 38.65,
     "L": 3.2116025001901694
    },
    "gap_net": {
     "lnR": 2.6208006059830544,
     "D": 58.38,
     "L": 3.567090396293037
    },
    "delta": {
     "lnR": 0.0841159297851366,
     "D": -19.730000000000004,
     "L": -0.3554878961028676
    }
   },
   {
    "geo": "TR",
    "T": 1.8,
    "ai_lo": 0.61,
    "ai_hi": 8.84,
    "net_year": 2005,
    "net_total": 1.78,
    "net_lo": 0.27,
    "net_hi": 29.8,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 2.6735831984643323,
     "D": 8.23,
     "L": 2.760018499066763
    },
    "gap_net": {
     "lnR": 4.703841713495121,
     "D": 29.53,
     "L": 5.0549599368771325
    },
    "delta": {
     "lnR": -2.030258515030789,
     "D": -21.3,
     "L": -2.2949414378103694
    }
   }
  ],
  "R5a EU members only, drop first-year matches": [
   {
    "geo": "AT",
    "T": 39.42,
    "ai_lo": 27.98,
    "ai_hi": 54.08,
    "net_year": 2003,
    "net_total": 41.02,
    "net_lo": 22.27,
    "net_hi": 78.86,
    "resid": 1.6000000000000014,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.6589744624973735,
     "D": 26.099999999999998,
     "L": 1.1090175687067914
    },
    "gap_net": {
     "lnR": 1.264433647180205,
     "D": 56.59,
     "L": 2.5665079499802412
    },
    "delta": {
     "lnR": -0.6054591846828314,
     "D": -30.490000000000006,
     "L": -1.4574903812734499
    }
   },
   {
    "geo": "BG",
    "T": 22.5,
    "ai_lo": 13.56,
    "ai_hi": 41.25,
    "net_year": 2006,
    "net_total": 24.35,
    "net_lo": 11.0,
    "net_hi": 57.8,
    "resid": 1.8500000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.1125268302684403,
     "D": 27.689999999999998,
     "L": 1.4986862088828574
    },
    "gap_net": {
     "lnR": 1.6590935028799612,
     "D": 46.8,
     "L": 2.405309651570135
    },
    "delta": {
     "lnR": -0.5465666726115208,
     "D": -19.11,
     "L": -0.9066234426872777
    }
   },
   {
    "geo": "CY",
    "T": 44.2,
    "ai_lo": 19.88,
    "ai_hi": 64.64,
    "net_year": 2009,
    "net_total": 47.87,
    "net_lo": 20.58,
    "net_hi": 78.71,
    "resid": 3.6699999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.179119212984412,
     "D": 44.760000000000005,
     "L": 1.9970634860125869
    },
    "gap_net": {
     "lnR": 1.3414504817484552,
     "D": 58.129999999999995,
     "L": 2.657963228546172
    },
    "delta": {
     "lnR": -0.16233126876404325,
     "D": -13.36999999999999,
     "L": -0.660899742533585
    }
   },
   {
    "geo": "CZ",
    "T": 35.35,
    "ai_lo": 47.24,
    "ai_hi": 55.8,
    "net_year": 2005,
    "net_total": 32.11,
    "net_lo": 25.73,
    "net_hi": 72.68,
    "resid": -3.240000000000002,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.16653287805810366,
     "D": 8.559999999999995,
     "L": 0.3435614168235648
    },
    "gap_net": {
     "lnR": 1.0384086172343177,
     "D": 46.95,
     "L": 2.0384966842129337
    },
    "delta": {
     "lnR": -0.871875739176214,
     "D": -38.39000000000001,
     "L": -1.694935267389369
    }
   },
   {
    "geo": "EL",
    "T": 44.09,
    "ai_lo": 18.86,
    "ai_hi": 66.43,
    "net_year": 2010,
    "net_total": 44.44,
    "net_lo": 16.11,
    "net_hi": 75.93,
    "resid": 0.3499999999999943,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 1.2591054844718386,
     "D": 47.57000000000001,
     "L": 2.141648731258196
    },
    "gap_net": {
     "lnR": 1.5503716660362594,
     "D": 59.82000000000001,
     "L": 2.798911831099482
    },
    "delta": {
     "lnR": -0.29126618156442086,
     "D": -12.25,
     "L": -0.6572630998412858
    }
   },
   {
    "geo": "ES",
    "T": 37.88,
    "ai_lo": 20.18,
    "ai_hi": 50.62,
    "net_year": 2003,
    "net_total": 36.63,
    "net_lo": 14.91,
    "net_hi": 71.19,
    "resid": -1.25,
    "first_year": 2002,
    "gap_ai": {
     "lnR": 0.919654740191515,
     "D": 30.439999999999998,
     "L": 1.3998833558950692
    },
    "gap_net": {
     "lnR": 1.5633202303391347,
     "D": 56.28,
     "L": 2.6463072011041637
    },
    "delta": {
     "lnR": -0.6436654901476196,
     "D": -25.840000000000003,
     "L": -1.2464238452090945
    }
   },
   {
    "geo": "LT",
    "T": 36.89,
    "ai_lo": 43.95,
    "ai_hi": 53.91,
    "net_year": 2005,
    "net_total": 34.34,
    "net_lo": 28.36,
    "net_hi": 68.58,
    "resid": -2.549999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.2042633653323913,
     "D": 9.959999999999994,
     "L": 0.3999115081181431
    },
    "gap_net": {
     "lnR": 0.8830212453708476,
     "D": 40.22,
     "L": 1.707230189735883
    },
    "delta": {
     "lnR": -0.6787578800384563,
     "D": -30.260000000000005,
     "L": -1.30731868161774
    }
   },
   {
    "geo": "MT",
    "T": 46.46,
    "ai_lo": 14.89,
    "ai_hi": 71.46,
    "net_year": 2007,
    "net_total": 45.33,
    "net_lo": 28.38,
    "net_hi": 91.55,
    "resid": -1.1300000000000026,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.5684480058993462,
     "D": 56.56999999999999,
     "L": 2.661085931339525
    },
    "gap_net": {
     "lnR": 1.1712005993886232,
     "D": 63.17,
     "L": 3.308408522589827
    },
    "delta": {
     "lnR": 0.397247406510723,
     "D": -6.6000000000000085,
     "L": -0.647322591250302
    }
   },
   {
    "geo": "PT",
    "T": 38.7,
    "ai_lo": 14.63,
    "ai_hi": 63.44,
    "net_year": 2007,
    "net_total": 39.62,
    "net_lo": 23.91,
    "net_hi": 89.51,
    "resid": 0.9199999999999946,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4670203622945597,
     "D": 48.809999999999995,
     "L": 2.315060366730825
    },
    "gap_net": {
     "lnR": 1.3200535694126143,
     "D": 65.60000000000001,
     "L": 3.3015479971928396
    },
    "delta": {
     "lnR": 0.14696679288194536,
     "D": -16.790000000000013,
     "L": -0.9864876304620145
    }
   },
   {
    "geo": "RO",
    "T": 17.76,
    "ai_lo": 9.95,
    "ai_hi": 41.02,
    "net_year": 2006,
    "net_total": 20.85,
    "net_lo": 1.66,
    "net_hi": 65.76,
    "resid": 3.09,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4164872014737333,
     "D": 31.070000000000004,
     "L": 1.839653869708568
    },
    "gap_net": {
     "lnR": 3.6791941483794726,
     "D": 64.10000000000001,
     "L": 4.734230459089725
    },
    "delta": {
     "lnR": -2.2627069469057393,
     "D": -33.03,
     "L": -2.8945765893811566
    }
   }
  ],
  "R5b EU members only, 25-54 both sides at the M1 year": [
   {
    "geo": "BG",
    "T": 26.78,
    "ai_lo": 1.72,
    "ai_hi": 48.56,
    "net_year": 2006,
    "net_total": 27.17,
    "net_lo": 0.61,
    "net_hi": 69.22,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 3.3404758559258814,
     "D": 46.84,
     "L": 3.9878803236494957
    },
    "gap_net": {
     "lnR": 4.731586160021978,
     "D": 68.61,
     "L": 5.90377253659116
    },
    "delta": {
     "lnR": -1.3911103040960966,
     "D": -21.769999999999996,
     "L": -1.9158922129416642
    }
   },
   {
    "geo": "CY",
    "T": 52.6,
    "ai_lo": 13.21,
    "ai_hi": 70.09,
    "net_year": 2009,
    "net_total": 52.83,
    "net_lo": 11.87,
    "net_hi": 83.39,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.6688060119779995,
     "D": 56.88,
     "L": 2.7341045469922967
    },
    "gap_net": {
     "lnR": 1.9495141894773174,
     "D": 71.52,
     "L": 3.618322262963683
    },
    "delta": {
     "lnR": -0.28070817749931787,
     "D": -14.639999999999993,
     "L": -0.8842177159713862
    }
   },
   {
    "geo": "CZ",
    "T": 39.48,
    "ai_lo": 20.64,
    "ai_hi": 61.13,
    "net_year": 2005,
    "net_total": 37.05,
    "net_lo": 5.57,
    "net_hi": 86.41,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.085771803427272,
     "D": 40.49,
     "L": 1.799543521539758
    },
    "gap_net": {
     "lnR": 2.741708355914115,
     "D": 80.84,
     "L": 4.680232947026041
    },
    "delta": {
     "lnR": -1.655936552486843,
     "D": -40.35,
     "L": -2.880689425486283
    }
   },
   {
    "geo": "EE",
    "T": 55.96,
    "ai_lo": 28.13,
    "ai_hi": 70.28,
    "net_year": 2004,
    "net_total": 55.55,
    "net_lo": 30.91,
    "net_hi": 78.44,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 0.915650640817131,
     "D": 42.150000000000006,
     "L": 1.7986893524479237
    },
    "gap_net": {
     "lnR": 0.9312542451841206,
     "D": 47.53,
     "L": 2.0958245016440276
    },
    "delta": {
     "lnR": -0.015603604366989599,
     "D": -5.3799999999999955,
     "L": -0.29713514919610384
    }
   },
   {
    "geo": "EL",
    "T": 50.82,
    "ai_lo": 17.88,
    "ai_hi": 73.24,
    "net_year": 2010,
    "net_total": 52.54,
    "net_lo": 16.73,
    "net_hi": 82.12,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.4100589500609417,
     "D": 55.36,
     "L": 2.5313323069516467
    },
    "gap_net": {
     "lnR": 1.5909780771520003,
     "D": 65.39,
     "L": 3.12938364765436
    },
    "delta": {
     "lnR": -0.18091912709105862,
     "D": -10.030000000000001,
     "L": -0.5980513407027135
    }
   },
   {
    "geo": "HU",
    "T": 33.2,
    "ai_lo": 9.48,
    "ai_hi": 51.61,
    "net_year": 2004,
    "net_total": 27.55,
    "net_lo": 7.67,
    "net_hi": 77.77,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.6945311358937054,
     "D": 42.129999999999995,
     "L": 2.320808775853815
    },
    "gap_net": {
     "lnR": 2.316439137327687,
     "D": 70.1,
     "L": 3.740365525136118
    },
    "delta": {
     "lnR": -0.6219080014339815,
     "D": -27.97,
     "L": -1.419556749282303
    }
   },
   {
    "geo": "LT",
    "T": 47.38,
    "ai_lo": 18.18,
    "ai_hi": 64.18,
    "net_year": 2005,
    "net_total": 34.54,
    "net_lo": 8.42,
    "net_hi": 75.91,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.2613695469323782,
     "D": 46.00000000000001,
     "L": 2.087384862801065
    },
    "gap_net": {
     "lnR": 2.1989385997744413,
     "D": 67.49,
     "L": 3.5343546903766105
    },
    "delta": {
     "lnR": -0.937569052842063,
     "D": -21.489999999999988,
     "L": -1.4469698275755456
    }
   },
   {
    "geo": "LV",
    "T": 41.07,
    "ai_lo": 15.32,
    "ai_hi": 58.33,
    "net_year": 2004,
    "net_total": 35.19,
    "net_lo": 4.66,
    "net_hi": 73.49,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.3369573764531009,
     "D": 43.01,
     "L": 2.046055377285403
    },
    "gap_net": {
     "lnR": 2.758133894403225,
     "D": 68.83,
     "L": 4.038061323878971
    },
    "delta": {
     "lnR": -1.4211765179501243,
     "D": -25.82,
     "L": -1.9920059465935678
    }
   },
   {
    "geo": "MT",
    "T": 54.11,
    "ai_lo": 18.77,
    "ai_hi": 74.34,
    "net_year": 2007,
    "net_total": 50.27,
    "net_lo": 32.42,
    "net_hi": 95.7,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.3763893142706887,
     "D": 55.57000000000001,
     "L": 2.528740592146061
    },
    "gap_net": {
     "lnR": 1.0824427821513785,
     "D": 63.28,
     "L": 3.837139840738007
    },
    "delta": {
     "lnR": 0.2939465321193102,
     "D": -7.709999999999994,
     "L": -1.3083992485919458
    }
   },
   {
    "geo": "PT",
    "T": 47.7,
    "ai_lo": 17.83,
    "ai_hi": 68.84,
    "net_year": 2007,
    "net_total": 42.37,
    "net_lo": 23.85,
    "net_hi": 94.6,
    "resid": null,
    "first_year": null,
    "gap_ai": {
     "lnR": 1.3509025394682899,
     "D": 51.010000000000005,
     "L": 2.3205575904088387
    },
    "gap_net": {
     "lnR": 1.3778732587234823,
     "D": 70.75,
     "L": 4.024179384494424
    },
    "delta": {
     "lnR": -0.026970719255192455,
     "D": -19.739999999999995,
     "L": -1.7036217940855853
    }
   }
  ],
  "R5c EU members only, 25-54 both sides matched on 25-54 total": [
   {
    "geo": "BG",
    "T": 26.78,
    "ai_lo": 1.72,
    "ai_hi": 48.56,
    "net_year": 2006,
    "net_total": 27.17,
    "net_lo": 0.61,
    "net_hi": 69.22,
    "resid": 0.39000000000000057,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 3.3404758559258814,
     "D": 46.84,
     "L": 3.9878803236494957
    },
    "gap_net": {
     "lnR": 4.731586160021978,
     "D": 68.61,
     "L": 5.90377253659116
    },
    "delta": {
     "lnR": -1.3911103040960966,
     "D": -21.769999999999996,
     "L": -1.9158922129416642
    }
   },
   {
    "geo": "CY",
    "T": 52.6,
    "ai_lo": 13.21,
    "ai_hi": 70.09,
    "net_year": 2009,
    "net_total": 52.83,
    "net_lo": 11.87,
    "net_hi": 83.39,
    "resid": 0.22999999999999687,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.6688060119779995,
     "D": 56.88,
     "L": 2.7341045469922967
    },
    "gap_net": {
     "lnR": 1.9495141894773174,
     "D": 71.52,
     "L": 3.618322262963683
    },
    "delta": {
     "lnR": -0.28070817749931787,
     "D": -14.639999999999993,
     "L": -0.8842177159713862
    }
   },
   {
    "geo": "CZ",
    "T": 39.48,
    "ai_lo": 20.64,
    "ai_hi": 61.13,
    "net_year": 2005,
    "net_total": 37.05,
    "net_lo": 5.57,
    "net_hi": 86.41,
    "resid": -2.4299999999999997,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.085771803427272,
     "D": 40.49,
     "L": 1.799543521539758
    },
    "gap_net": {
     "lnR": 2.741708355914115,
     "D": 80.84,
     "L": 4.680232947026041
    },
    "delta": {
     "lnR": -1.655936552486843,
     "D": -40.35,
     "L": -2.880689425486283
    }
   },
   {
    "geo": "EE",
    "T": 55.96,
    "ai_lo": 28.13,
    "ai_hi": 70.28,
    "net_year": 2004,
    "net_total": 55.55,
    "net_lo": 30.91,
    "net_hi": 78.44,
    "resid": -0.4100000000000037,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 0.915650640817131,
     "D": 42.150000000000006,
     "L": 1.7986893524479237
    },
    "gap_net": {
     "lnR": 0.9312542451841206,
     "D": 47.53,
     "L": 2.0958245016440276
    },
    "delta": {
     "lnR": -0.015603604366989599,
     "D": -5.3799999999999955,
     "L": -0.29713514919610384
    }
   },
   {
    "geo": "EL",
    "T": 50.82,
    "ai_lo": 17.88,
    "ai_hi": 73.24,
    "net_year": 2009,
    "net_total": 50.37,
    "net_lo": 17.44,
    "net_hi": 81.5,
    "resid": -0.45000000000000284,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.4100589500609417,
     "D": 55.36,
     "L": 2.5313323069516467
    },
    "gap_net": {
     "lnR": 1.5418366017659835,
     "D": 64.06,
     "L": 3.037591171414957
    },
    "delta": {
     "lnR": -0.13177765170504174,
     "D": -8.700000000000003,
     "L": -0.5062588644633101
    }
   },
   {
    "geo": "ES",
    "T": 43.11,
    "ai_lo": 20.65,
    "ai_hi": 56.23,
    "net_year": 2004,
    "net_total": 45.05,
    "net_lo": 15.53,
    "net_hi": 79.92,
    "resid": 1.9399999999999977,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.0017351028970685,
     "D": 35.58,
     "L": 1.5966548986666829
    },
    "gap_net": {
     "lnR": 1.6382524971797023,
     "D": 64.39,
     "L": 3.0749246440955793
    },
    "delta": {
     "lnR": -0.6365173942826339,
     "D": -28.810000000000002,
     "L": -1.4782697454288964
    }
   },
   {
    "geo": "LT",
    "T": 47.38,
    "ai_lo": 18.18,
    "ai_hi": 64.18,
    "net_year": 2006,
    "net_total": 43.72,
    "net_lo": 13.22,
    "net_hi": 81.73,
    "resid": -3.6600000000000037,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.2613695469323782,
     "D": 46.00000000000001,
     "L": 2.087384862801065
    },
    "gap_net": {
     "lnR": 1.8216902971044981,
     "D": 68.51,
     "L": 3.3798061070847876
    },
    "delta": {
     "lnR": -0.5603207501721199,
     "D": -22.509999999999998,
     "L": -1.2924212442837226
    }
   },
   {
    "geo": "LV",
    "T": 41.07,
    "ai_lo": 15.32,
    "ai_hi": 58.33,
    "net_year": 2005,
    "net_total": 44.17,
    "net_lo": 15.61,
    "net_hi": 80.16,
    "resid": 3.1000000000000014,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.3369573764531009,
     "D": 43.01,
     "L": 2.046055377285403
    },
    "gap_net": {
     "lnR": 1.636112902809214,
     "D": 64.55,
     "L": 3.0838617121223626
    },
    "delta": {
     "lnR": -0.2991555263561132,
     "D": -21.54,
     "L": -1.0378063348369597
    }
   },
   {
    "geo": "MT",
    "T": 54.11,
    "ai_lo": 18.77,
    "ai_hi": 74.34,
    "net_year": 2008,
    "net_total": 53.63,
    "net_lo": 35.23,
    "net_hi": 96.86,
    "resid": -0.4799999999999969,
    "first_year": 2005,
    "gap_ai": {
     "lnR": 1.3763893142706887,
     "D": 55.57000000000001,
     "L": 2.528740592146061
    },
    "gap_net": {
     "lnR": 1.011368644621937,
     "D": 61.63,
     "L": 4.0379883778966015
    },
    "delta": {
     "lnR": 0.3650206696487517,
     "D": -6.059999999999995,
     "L": -1.5092477857505404
    }
   },
   {
    "geo": "PL",
    "T": 27.39,
    "ai_lo": 5.15,
    "ai_hi": 44.87,
    "net_year": 2004,
    "net_total": 25.33,
    "net_lo": 2.21,
    "net_hi": 75.94,
    "resid": -2.0600000000000023,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 2.164772705312247,
     "D": 39.72,
     "L": 2.707375369091678
    },
    "gap_net": {
     "lnR": 3.536951039273995,
     "D": 73.73,
     "L": 4.9392226510516455
    },
    "delta": {
     "lnR": -1.372178333961748,
     "D": -34.010000000000005,
     "L": -2.2318472819599675
    }
   },
   {
    "geo": "PT",
    "T": 47.7,
    "ai_lo": 17.83,
    "ai_hi": 68.84,
    "net_year": 2008,
    "net_total": 45.23,
    "net_lo": 27.17,
    "net_hi": 95.17,
    "resid": -2.470000000000006,
    "first_year": 2004,
    "gap_ai": {
     "lnR": 1.3509025394682899,
     "D": 51.010000000000005,
     "L": 2.3205575904088387
    },
    "gap_net": {
     "lnR": 1.2535513426459957,
     "D": 68.0,
     "L": 3.966832833211338
    },
    "delta": {
     "lnR": 0.0973511968222942,
     "D": -16.989999999999995,
     "L": -1.6462752428024992
    }
   },
   {
    "geo": "RO",
    "T": 20.81,
    "ai_lo": 3.37,
    "ai_hi": 44.66,
    "net_year": 2007,
    "net_total": 24.75,
    "net_lo": 4.21,
    "net_hi": 78.72,
    "resid": 3.9400000000000013,
    "first_year": 2007,
    "gap_ai": {
     "lnR": 2.584165502047741,
     "D": 41.29,
     "L": 3.1415587797001785
    },
    "gap_net": {
     "lnR": 2.928434605049708,
     "D": 74.51,
     "L": 4.432825235971064
    },
    "delta": {
     "lnR": -0.34426910300196667,
     "D": -33.220000000000006,
     "L": -1.2912664562708858
    }
   }
  ]
 }
}

==> anc/out/idea3_rev_summary.csv <==
analysis,planned,n,verdict,lnR_median,lnR_ci_lo,lnR_ci_hi,lnR_neg,lnR_pos,lnR_p,D_median,D_ci_lo,D_ci_hi,D_neg,D_pos,D_p,L_median,L_ci_lo,L_ci_hi,L_neg,L_pos,L_p
M1 main,True,16,smaller,-0.625,-0.969,-0.291,13,3,0.0213,-27.61,-32.24,-16.79,15,1,0.0005,-1.277,-1.64,-0.84,15,1,0.0005
F1 interpolation,True,16,smaller,-0.652,-0.993,-0.305,13,3,0.0213,-27.389,-34.448,-15.438,15,1,0.0005,-1.328,-1.728,-0.817,15,1,0.0005
F2 match on medium-education rate,True,8,smaller,-0.98,-1.302,-0.542,8,0,0.0078,-9.95,-41.55,-2.28,8,0,0.0078,-1.077,-2.217,-0.574,8,0,0.0078
F3 internet last 12 months,True,12,smaller,-0.628,-0.896,-0.37,11,1,0.0063,-30.895,-36.225,-15.665,12,0,0.0005,-1.408,-1.707,-0.847,12,0,0.0005
F5 age 25-64 both sides,True,2,n<8: no verdict,-0.494,-0.616,-0.373,2,0,0.5,-15.895,-16.61,-15.18,2,0,0.5,-0.98,-1.051,-0.909,2,0,0.5
F6 EU members only,True,14,smaller,-0.625,-0.94,-0.291,12,2,0.0129,-28.05,-33.03,-16.79,14,0,0.0001,-1.277,-1.695,-0.84,14,0,0.0001
F7 drop first-year matches,True,11,not distinguishable,-0.605,-0.872,-0.162,9,2,0.0654,-25.84,-30.49,-13.37,11,0,0.001,-1.246,-1.64,-0.661,11,0,0.001
F4 banking minus internet,True,15,depends on measure,0.331,0.021,1.252,3,12,0.0352,-1.45,-8.04,9.32,8,7,1.0,0.034,-0.289,1.151,7,8,1.0
R1 tolerance 2.5 points,False,10,not distinguishable,-0.576,-0.969,0.024,7,3,0.3438,-22.475,-35.255,-11.695,9,1,0.0215,-1.116,-1.638,-0.657,9,1,0.0215
R2 composition-standardised match (2025 education mix),False,7,n<8: no verdict,-0.572,-1.426,-0.513,6,1,0.125,-11.46,-41.55,-2.28,6,1,0.125,-0.744,-2.238,-0.574,6,1,0.125
"R3a 25-54 both sides, matched on 25-54 total",False,12,smaller,-0.322,-1.004,-0.074,10,2,0.0386,-21.655,-31.015,-11.67,12,0,0.0005,-1.385,-1.781,-0.961,12,0,0.0005
"R3c 25-54 both sides, matched on 25-54 total, drop first-year matches",False,8,not distinguishable,-0.29,-1.391,0.097,6,2,0.2891,-19.265,-22.51,-8.7,8,0,0.0078,-1.401,-1.916,-0.884,8,0,0.0078
"R3b 25-54 both sides, at the M1 year",False,11,smaller,-0.622,-1.391,-0.027,10,1,0.0117,-21.49,-27.52,-10.03,11,0,0.001,-1.447,-1.916,-0.884,11,0,0.001
"R4a 55-74 both sides, matched on 55-74 total",False,18,not distinguishable,-0.397,-0.932,-0.061,13,5,0.0963,-19.9,-24.345,-15.78,18,0,0.0,-0.846,-1.338,-0.249,15,3,0.0075
"R4b 55-74 both sides, at the M1 year",False,6,n<8: no verdict,-1.526,-2.57,-0.09,5,1,0.2188,-14.945,-20.515,-10.865,6,0,0.0312,-1.676,-2.798,-0.433,6,0,0.0312
"R5a EU members only, drop first-year matches",False,10,not distinguishable,-0.576,-0.758,-0.162,8,2,0.1094,-22.475,-31.645,-13.37,10,0,0.002,-1.116,-1.501,-0.661,10,0,0.002
"R5b EU members only, 25-54 both sides at the M1 year",False,10,smaller,-0.451,-1.391,-0.027,9,1,0.0215,-20.615,-25.82,-10.03,10,0,0.002,-1.433,-1.916,-0.884,10,0,0.002
"R5c EU members only, 25-54 both sides matched on 25-54 total",False,12,smaller,-0.322,-1.004,-0.074,10,2,0.0386,-21.655,-31.015,-11.67,12,0,0.0005,-1.385,-1.781,-0.961,12,0,0.0005


==> anc/out/log.txt <==
2026-10-26 08:23:23,234 INFO START load data/ai.json
2026-10-26 08:23:23,246 INFO SUCCESS data/ai.json cells=3564
2026-10-26 08:23:23,246 INFO START load data/iu.json
2026-10-26 08:23:23,839 INFO SUCCESS data/iu.json cells=150551
2026-10-26 08:23:23,841 INFO START load data/bk.json
2026-10-26 08:23:24,115 INFO SUCCESS data/bk.json cells=73088
2026-10-26 08:23:24,116 INFO START load data/iu.json
2026-10-26 08:23:25,123 INFO SUCCESS data/iu.json cells=150551
2026-10-26 08:23:25,125 INFO START load data/pg.json
2026-10-26 08:23:25,127 INFO SUCCESS data/pg.json cells=216
2026-10-26 08:23:25,499 INFO M1 main: n=16 verdict=smaller
2026-10-26 08:23:25,876 INFO F1 interpolation: n=16 verdict=smaller
2026-10-26 08:23:26,260 INFO F2 match on medium-education rate: n=8 verdict=smaller
2026-10-26 08:23:26,610 INFO F3 internet last 12 months: n=12 verdict=smaller
2026-10-26 08:23:26,859 INFO F5 age 25-64 both sides: n=2 verdict=n<8: no verdict
2026-10-26 08:23:27,118 INFO F6 EU members only: n=14 verdict=smaller
2026-10-26 08:23:27,267 INFO F7 drop first-year matches: n=11 verdict=not distinguishable
2026-10-26 08:23:27,414 INFO F4 banking minus internet: n=15 verdict=depends on measure
2026-10-26 08:23:27,697 INFO R1 tolerance 2.5 points: n=10 verdict=not distinguishable
2026-10-26 08:23:27,966 INFO R2 composition-standardised match (2025 education mix): n=7 verdict=n<8: no verdict
2026-10-26 08:23:28,271 INFO R3a 25-54 both sides, matched on 25-54 total: n=12 verdict=smaller
2026-10-26 08:23:28,396 INFO R3c 25-54 both sides, matched on 25-54 total, drop first-year matches: n=8 verdict=not distinguishable
2026-10-26 08:23:28,490 INFO R3b 25-54 both sides, at the M1 year: n=11 verdict=smaller
2026-10-26 08:23:28,888 INFO R4a 55-74 both sides, matched on 55-74 total: n=18 verdict=not distinguishable
2026-10-26 08:23:28,944 INFO R4b 55-74 both sides, at the M1 year: n=6 verdict=n<8: no verdict
2026-10-26 08:23:29,155 INFO R5a EU members only, drop first-year matches: n=10 verdict=not distinguishable
2026-10-26 08:23:29,271 INFO R5b EU members only, 25-54 both sides at the M1 year: n=10 verdict=smaller
2026-10-26 08:23:29,533 INFO R5c EU members only, 25-54 both sides matched on 25-54 total: n=12 verdict=smaller
2026-10-26 08:23:29,763 INFO SUCCESS wrote outputs to out


==> anc/out/m1_descriptive.txt <==
GenAI 2025 | log ratio ln(high/low) | n=16 | sorted: LV=0.102 EE=0.140 CZ=0.167 LT=0.204 SI=0.633 AT=0.659 HU=0.724 ES=0.920 BG=1.113 CY=1.179 EL=1.259 RO=1.416 MK=1.431 PT=1.467 MT=1.568 TR=1.720
    middle: ES 0.920, BG 1.113 | median 1.016 | exp(median) 2.76
GenAI 2025 | point gap high-low | n=16 | sorted: LV=4.550 EE=7.160 CZ=8.560 LT=9.960 HU=23.240 AT=26.100 SI=27.650 BG=27.690 TR=29.420 ES=30.440 RO=31.070 MK=33.340 CY=44.760 EL=47.570 PT=48.810 MT=56.570
    middle: BG 27.690, TR 29.420 | median 28.555
internet, matched year | log ratio ln(high/low) | n=16 | sorted: EE=0.495 LT=0.883 CZ=1.038 MT=1.171 LV=1.201 AT=1.264 PT=1.320 CY=1.341 MK=1.407 EL=1.550 ES=1.563 SI=1.641 BG=1.659 HU=1.693 TR=2.792 RO=3.679
    middle: CY 1.341, MK 1.407 | median 1.374 | exp(median) 3.95
internet, matched year | point gap high-low | n=16 | sorted: EE=27.060 MK=33.170 LT=40.220 LV=44.570 BG=46.800 CZ=46.950 HU=55.480 ES=56.280 AT=56.590 CY=58.130 TR=58.800 EL=59.820 MT=63.170 RO=64.100 PT=65.600 SI=68.060
    middle: ES 56.280, AT 56.590 | median 56.435


==> anc/out/stdout.txt <==
M1 main: n=16 smaller | lnR med=-0.625 CI=(-0.969,-0.291) 13-/3+ p=0.0213 | D med=-27.610 CI=(-32.240,-16.790) 15-/1+ p=0.0005
    geos: AT BG CY CZ EE EL ES HU LT LV MK MT PT RO SI TR
F1 interpolation: n=16 smaller | lnR med=-0.652 CI=(-0.993,-0.305) 13-/3+ p=0.0213 | D med=-27.389 CI=(-34.448,-15.438) 15-/1+ p=0.0005
    geos: AT BG CY CZ EL ES HU IE LT LV MK MT PT RO SI TR
F2 match on medium-education rate: n=8 smaller | lnR med=-0.980 CI=(-1.302,-0.542) 8-/0+ p=0.0078 | D med=-9.950 CI=(-41.550,-2.280) 8-/0+ p=0.0078
    geos: BG CY CZ EL ES IE LT RO
F3 internet last 12 months: n=12 smaller | lnR med=-0.628 CI=(-0.896,-0.370) 11-/1+ p=0.0063 | D med=-30.895 CI=(-36.225,-15.665) 12-/0+ p=0.0005
    geos: AT BG CY CZ EL HU IE LT MT PT SI TR
F5 age 25-64 both sides: n=2 n<8: no verdict | lnR med=-0.494 CI=(-0.616,-0.373) 2-/0+ p=0.5000 | D med=-15.895 CI=(-16.610,-15.180) 2-/0+ p=0.5000
    geos: CY EL
F6 EU members only: n=14 smaller | lnR med=-0.625 CI=(-0.940,-0.291) 12-/2+ p=0.0129 | D med=-28.050 CI=(-33.030,-16.790) 14-/0+ p=0.0001
    geos: AT BG CY CZ EE EL ES HU LT LV MT PT RO SI
F7 drop first-year matches: n=11 not distinguishable | lnR med=-0.605 CI=(-0.872,-0.162) 9-/2+ p=0.0654 | D med=-25.840 CI=(-30.490,-13.370) 11-/0+ p=0.0010
    geos: AT BG CY CZ EL ES LT MT PT RO TR
F4 banking minus internet: n=15 depends on measure | lnR med=+0.331 CI=(+0.021,+1.252) 3-/12+ p=0.0352 | D med=-1.450 CI=(-8.040,+9.320) 8-/7+ p=1.0000
    geos: AT BG CY CZ EE EL ES HU LT MK MT PT RO SI TR
R1 tolerance 2.5 points: n=10 not distinguishable | lnR med=-0.576 CI=(-0.969,+0.024) 7-/3+ p=0.3438 | D med=-22.475 CI=(-35.255,-11.695) 9-/1+ p=0.0215
    geos: AT BG EL ES HU LV MK MT PT SI
R2 composition-standardised match (2025 education mix): n=7 n<8: no verdict | lnR med=-0.572 CI=(-1.426,-0.513) 6-/1+ p=0.1250 | D med=-11.460 CI=(-41.550,-2.280) 6-/1+ p=0.1250
    geos: BG CY CZ EL IE MK RO
R3a 25-54 both sides, matched on 25-54 total: n=12 smaller | lnR med=-0.322 CI=(-1.004,-0.074) 10-/2+ p=0.0386 | D med=-21.655 CI=(-31.015,-11.670) 12-/0+ p=0.0005
    geos: BG CY CZ EE EL ES LT LV MT PL PT RO
R3c 25-54 both sides, matched on 25-54 total, drop first-year matches: n=8 not distinguishable | lnR med=-0.290 CI=(-1.391,+0.097) 6-/2+ p=0.2891 | D med=-19.265 CI=(-22.510,-8.700) 8-/0+ p=0.0078
    geos: BG CY CZ EL LT LV MT PT
R3b 25-54 both sides, at the M1 year: n=11 smaller | lnR med=-0.622 CI=(-1.391,-0.027) 10-/1+ p=0.0117 | D med=-21.490 CI=(-27.520,-10.030) 11-/0+ p=0.0010
    geos: BG CY CZ EE EL HU LT LV MT PT TR
R4a 55-74 both sides, matched on 55-74 total: n=18 not distinguishable | lnR med=-0.397 CI=(-0.932,-0.061) 13-/5+ p=0.0963 | D med=-19.900 CI=(-24.345,-15.780) 18-/0+ p=0.0000
    geos: AT CY CZ EE EL ES FR HR HU IE IT MT PL PT RO SI SK TR
R4b 55-74 both sides, at the M1 year: n=6 n<8: no verdict | lnR med=-1.526 CI=(-2.570,-0.090) 5-/1+ p=0.2188 | D med=-14.945 CI=(-20.515,-10.865) 6-/0+ p=0.0312
    geos: CY EE EL HU PT TR
R5a EU members only, drop first-year matches: n=10 not distinguishable | lnR med=-0.576 CI=(-0.758,-0.162) 8-/2+ p=0.1094 | D med=-22.475 CI=(-31.645,-13.370) 10-/0+ p=0.0020
    geos: AT BG CY CZ EL ES LT MT PT RO
R5b EU members only, 25-54 both sides at the M1 year: n=10 smaller | lnR med=-0.451 CI=(-1.391,-0.027) 9-/1+ p=0.0215 | D med=-20.615 CI=(-25.820,-10.030) 10-/0+ p=0.0020
    geos: BG CY CZ EE EL HU LT LV MT PT
R5c EU members only, 25-54 both sides matched on 25-54 total: n=12 smaller | lnR med=-0.322 CI=(-1.004,-0.074) 10-/2+ p=0.0386 | D med=-21.655 CI=(-31.015,-11.670) 12-/0+ p=0.0005
    geos: BG CY CZ EE EL ES LT LV MT PL PT RO
R6 LOO lnR p range: 0.00738525390625 0.03515625
unmatched {'geo': 'AL', 'eu': False, 'T': 27.28, 'first_year': 2018, 'first_total': 62.62, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'BA', 'eu': False, 'T': 20.26, 'first_year': 2018, 'first_total': 70.12, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'BE', 'eu': True, 'T': 42.01, 'first_year': 2005, 'first_total': 57.57, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'CH', 'eu': False, 'T': 47.02, 'first_year': 2014, 'first_total': 89.73, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'DE', 'eu': True, 'T': 32.25, 'first_year': 2002, 'first_total': 48.82, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'DK', 'eu': True, 'T': 48.44, 'first_year': 2004, 'first_total': 75.85, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'FI', 'eu': True, 'T': 46.27, 'first_year': 2002, 'first_total': 62.43, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'FR', 'eu': True, 'T': 37.46, 'first_year': 2006, 'first_total': 46.87, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'HR', 'eu': True, 'T': 27.52, 'first_year': 2007, 'first_total': 38.03, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'IE', 'eu': True, 'T': 44.93, 'first_year': 2004, 'first_total': 33.51, 'matched': False, 'reason': 'no year within 5 points'}
unmatched {'geo': 'IT', 'eu': True, 'T': 19.86, 'first_year': 2004, 'first_total': 31.37, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'LU', 'eu': True, 'T': 42.54, 'first_year': 2004, 'first_total': 65.3, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'NL', 'eu': True, 'T': 44.7, 'first_year': 2005, 'first_total': 79.1, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'NO', 'eu': False, 'T': 56.32, 'first_year': 2003, 'first_total': 74.7, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'PL', 'eu': True, 'T': 22.68, 'first_year': 2004, 'first_total': 28.94, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'RS', 'eu': False, 'T': 18.64, 'first_year': 2007, 'first_total': 29.87, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'SE', 'eu': True, 'T': 42.01, 'first_year': 2004, 'first_total': 81.53, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'SK', 'eu': True, 'T': 30.79, 'first_year': 2004, 'first_total': 46.45, 'matched': False, 'reason': 'internet already above target at first observation'}
unmatched {'geo': 'XK', 'eu': False, 'T': 44.85, 'first_year': 2017, 'first_total': 82.91, 'matched': False, 'reason': 'internet already above target at first observation'}
stud {'geo': 'AT', 'net_year': 2003, 'net_total': 41.02, 'net_students': 81.31, 'net_16_24': 66.48, 'ai_total': 39.42, 'ai_students': 85.77, 'ai_16_24': 73.19}
stud {'geo': 'BG', 'net_year': 2006, 'net_total': 24.35, 'net_students': 75.07, 'net_16_24': 52.0, 'ai_total': 22.5, 'ai_students': 60.2, 'ai_16_24': 49.98}
stud {'geo': 'CY', 'net_year': 2009, 'net_total': 47.87, 'net_students': 95.06, 'net_16_24': 85.56, 'ai_total': 44.2, 'ai_students': 86.05, 'ai_16_24': 76.46}
stud {'geo': 'CZ', 'net_year': 2005, 'net_total': 32.11, 'net_students': 77.68, 'net_16_24': 63.72, 'ai_total': 35.35, 'ai_students': 86.24, 'ai_16_24': 78.47}
stud {'geo': 'EE', 'net_year': 2004, 'net_total': 50.48, 'net_students': 91.88, 'net_16_24': 80.97, 'ai_total': 46.64, 'ai_students': 89.43, 'ai_16_24': 82.81}
stud {'geo': 'EL', 'net_year': 2010, 'net_total': 44.44, 'net_students': 90.18, 'net_16_24': 86.11, 'ai_total': 44.09, 'ai_students': 86.49, 'ai_16_24': 83.54}
stud {'geo': 'ES', 'net_year': 2003, 'net_total': 36.63, 'net_students': None, 'net_16_24': 67.53, 'ai_total': 37.88, 'ai_students': 78.64, 'ai_16_24': 75.56}
stud {'geo': 'HU', 'net_year': 2004, 'net_total': 27.74, 'net_students': 87.35, 'net_16_24': 66.51, 'ai_total': 29.56, 'ai_students': 73.05, 'ai_16_24': 62.88}
stud {'geo': 'LT', 'net_year': 2005, 'net_total': 34.34, 'net_students': 92.72, 'net_16_24': 73.65, 'ai_total': 36.89, 'ai_students': 80.89, 'ai_16_24': 73.67}
stud {'geo': 'LV', 'net_year': 2004, 'net_total': 33.09, 'net_students': 78.58, 'net_16_24': 68.53, 'ai_total': 33.4, 'ai_students': 85.49, 'ai_16_24': 73.23}
stud {'geo': 'MK', 'net_year': 2004, 'net_total': 21.12, 'net_students': 72.7, 'net_16_24': 54.36, 'ai_total': 22.03, 'ai_students': None, 'ai_16_24': 45.37}
stud {'geo': 'MT', 'net_year': 2007, 'net_total': 45.33, 'net_students': 96.43, 'net_16_24': 80.55, 'ai_total': 46.46, 'ai_students': 89.25, 'ai_16_24': 76.38}
stud {'geo': 'PT', 'net_year': 2007, 'net_total': 39.62, 'net_students': 97.23, 'net_16_24': 84.81, 'ai_total': 38.7, 'ai_students': 81.52, 'ai_16_24': 76.54}
stud {'geo': 'RO', 'net_year': 2006, 'net_total': 20.85, 'net_students': 70.29, 'net_16_24': 47.54, 'ai_total': 17.76, 'ai_students': 53.49, 'ai_16_24': 44.05}
stud {'geo': 'SI', 'net_year': 2004, 'net_total': 36.94, 'net_students': 85.66, 'net_16_24': 71.22, 'ai_total': 37.56, 'ai_students': 86.63, 'ai_16_24': 73.03}
stud {'geo': 'TR', 'net_year': 2005, 'net_total': 13.93, 'net_students': 54.19, 'net_16_24': 27.81, 'ai_total': 17.19, 'ai_students': 52.4, 'ai_16_24': 38.52}


==> anc/out/verify_extracts_20261026.txt <==
committed run start 2026-10-26T06:19:44+00:00 | second run start 2026-10-26T15:27:57+00:00
ai.json: committed file matches manifest True | second run identical True | updated 2026-06-05T11:00:00+0200 -> 2026-06-05T11:00:00+0200 | url same True
iu.json: committed file matches manifest True | second run identical True | updated 2026-04-17T11:00:00+0200 -> 2026-04-17T11:00:00+0200 | url same True
bk.json: committed file matches manifest True | second run identical True | updated 2026-04-17T11:00:00+0200 -> 2026-04-17T11:00:00+0200 | url same True
pg.json: committed file matches manifest True | second run identical True | updated 2026-09-10T23:00:00+0200 -> 2026-09-10T23:00:00+0200 | url same True


==> anc/verify_extracts.py <==
"""Compare a fresh fetch of the extracts with the deposited ones.

Recomputes SHA-256 and byte counts of the files in data/, checks them against data/MANIFEST.json, and, given the
directory of a second run of fetch.py, checks that run's files against the same manifest. A match means Eurostat
served byte-identical responses to the same URLs at the second run; a mismatch after a Eurostat revision ("updated"
differs) is expected and is not evidence about the deposited files.
Usage: python3 -I fetch.py <newdir> && python3 -I verify_extracts.py data <newdir>
"""
import sys, os, json, hashlib, logging
logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger("edu3_verify")


def sha(path):
    with open(path, "rb") as f:
        body = f.read()
    return hashlib.sha256(body).hexdigest(), len(body)


def main(datadir, newdir=None):
    log.info("START verify %s against %s/MANIFEST.json (second run: %s)", datadir, datadir, newdir)
    man = json.load(open(os.path.join(datadir, "MANIFEST.json")))
    new = json.load(open(os.path.join(newdir, "MANIFEST.json"))) if newdir else None
    if new:
        print(f"committed run start {man['accessed_utc']} | second run start {new['accessed_utc']}")
    ok = True
    for name, rec in man["files"].items():
        h, n = sha(os.path.join(datadir, name))
        line = f"{name}: committed file matches manifest {h == rec['sha256'] and n == rec['bytes']}"
        ok &= h == rec["sha256"] and n == rec["bytes"]
        if new:
            h2, n2 = sha(os.path.join(newdir, name))
            same = h2 == rec["sha256"] and n2 == rec["bytes"]
            ok &= same
            line += (f" | second run identical {same} | updated {rec['updated']} -> {new['files'][name]['updated']}"
                     f" | url same {new['files'][name]['url'] == rec['url']}")
        print(line)
    log.info("SUCCESS all match: %s", ok)
    return ok


if __name__ == "__main__":
    sys.exit(0 if main(*sys.argv[1:3]) else 1)

